Measurement of forward $W$ and $Z$ boson production in association with jets in proton-proton collisions at $\sqrt{s}=8$ TeV

The production of $W$ and $Z$ bosons in association with jets is studied in the forward region of proton-proton collisions collected at a centre-of-mass energy of 8 TeV by the LHCb experiment, corresponding to an integrated luminosity of 1.98 $\pm$ 0.02 fb$^{-1}$. The $W$ boson is identified using its decay to a muon and a neutrino, while the $Z$ boson is identified through its decay to a muon pair. Total cross-sections are measured and combined into charge ratios, asymmetries, and ratios of $W+$jet and $Z$+jet production cross-sections. Differential measurements are also performed as a function of both boson and jet kinematic variables. All results are in agreement with Standard Model predictions.

==> figs/Fig1l.C <==
void wpj_fit_stack_ewk()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Tue May  3 07:35:30 2016) by ROOT version6.04/10
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0.16);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(-0.1730123,-7777.778,1.06279,47777.78);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.14);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fx3011[20] = {
   0.025,
   0.075,
   0.125,
   0.175,
   0.225,
   0.275,
   0.325,
   0.375,
   0.425,
   0.475,
   0.525,
   0.575,
   0.625,
   0.675,
   0.725,
   0.775,
   0.825,
   0.875,
   0.925,
   0.975};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fy3011[20] = {
   0,
   3,
   3,
   23,
   105,
   381,
   883,
   2017,
   3414,
   5032,
   6548,
   7514,
   7845,
   7426,
   6921,
   6219,
   6893,
   10157,
   20467,
   41895};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_felx3011[20] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fely3011[20] = {
   0,
   1.632705,
   1.632705,
   4.760717,
   9.759142,
   19.02562,
   29.21952,
   44.41381,
   57.93158,
   70.43835,
   80.42126,
   86.18477,
   88.07342,
   85.67569,
   82.69405,
   78.36222,
   82.5256,
   100.2832,
   142.5638,
   204.1833};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fehx3011[20] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fehy3011[20] = {
   1.147874,
   2.918186,
   2.918186,
   5.865235,
   10.75914,
   20.02562,
   30.21952,
   45.41381,
   58.93158,
   71.43835,
   81.42126,
   87.18477,
   89.07342,
   86.67569,
   83.69405,
   79.36222,
   83.5256,
   101.2832,
   143.5638,
   205.1833};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fx3011,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fy3011,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_felx3011,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fehx3011,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fely3011,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fehy3011);
   grae->SetName("h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]");
   grae->SetTitle("Histogram of combData_plot__muminus_ISO_");
   grae->SetFillColor(1);
   grae->SetFillStyle(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011","Histogram of combData_plot__muminus_ISO_",100,0,1.1);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->SetMaximum(45000);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->SetMarkerStyle(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetXaxis()->SetTitle("#it{p}_{T}^{#it{#mu}} / #it{p}_{T}^{#it{#mu}-jet}   ");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetXaxis()->SetRange(1,91);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetXaxis()->SetNdivisions(1005);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetYaxis()->SetTitle("Events / (0.05)");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630033004300730083011);
   
   grae->Draw("e1pa");
   
   Double_t i5_fx16[47] = {
   -0.02439024,
   -0.02439024,
   0,
   1.0201e-08,
   0.04999999,
   0.05000001,
   0.09999999,
   0.1,
   0.15,
   0.15,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.75,
   0.75,
   0.8,
   0.8,
   0.85,
   0.85,
   0.9,
   0.9,
   0.95,
   0.95,
   1,
   1,
   1,
   1.02439,
   1.02439};
   Double_t i5_fy16[47] = {
   0,
   0,
   0,
   7.92077e-06,
   7.92077e-06,
   7.92077e-06,
   7.92077e-06,
   7.92077e-06,
   7.92077e-06,
   3.654577,
   3.654577,
   65.14774,
   65.14774,
   250.736,
   250.736,
   887.2128,
   887.2128,
   1993.106,
   1993.106,
   3468.816,
   3468.816,
   4859.589,
   4859.589,
   6288.901,
   6288.901,
   7468.671,
   7468.671,
   7565.416,
   7565.416,
   7473.61,
   7473.61,
   7165.965,
   7165.965,
   6809.66,
   6809.66,
   7403.883,
   7403.883,
   10113.75,
   10113.75,
   20486.03,
   20486.03,
   41441.87,
   41441.87,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(47,i5_fx16,i5_fy16);
   graph->SetName("i5");
   graph->SetTitle("Projection of ");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3333ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#3333ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#3333ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(0);
   
   TH1F *Graph_Graph_i51016 = new TH1F("Graph_Graph_i51016","Projection of ",100,-0.1292683,1.129268);
   Graph_Graph_i51016->SetMinimum(0);
   Graph_Graph_i51016->SetMaximum(45000);
   Graph_Graph_i51016->SetDirectory(0);
   Graph_Graph_i51016->SetStats(0);
   Graph_Graph_i51016->SetLineWidth(2);
   Graph_Graph_i51016->SetMarkerStyle(0);
   Graph_Graph_i51016->GetXaxis()->SetTitle("#it{p}_{T}^{#it{#mu}} / #it{p}_{T}^{#it{#mu}-jet}   ");
   Graph_Graph_i51016->GetXaxis()->SetRange(11,90);
   Graph_Graph_i51016->GetXaxis()->SetNdivisions(1005);
   Graph_Graph_i51016->GetXaxis()->SetLabelFont(132);
   Graph_Graph_i51016->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph_i51016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_i51016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_i51016->GetXaxis()->SetTitleFont(132);
   Graph_Graph_i51016->GetYaxis()->SetTitle("Events / (0.05)");
   Graph_Graph_i51016->GetYaxis()->SetLabelFont(132);
   Graph_Graph_i51016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_i51016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_i51016->GetYaxis()->SetTitleFont(132);
   Graph_Graph_i51016->GetZaxis()->SetLabelFont(132);
   Graph_Graph_i51016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_i51016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_i51016->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_i51016);
   
   graph->Draw("f");
   
   Double_t i7_fx17[47] = {
   -0.02439024,
   -0.02439024,
   0,
   1.0201e-08,
   0.04999999,
   0.05000001,
   0.09999999,
   0.1,
   0.15,
   0.15,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.75,
   0.75,
   0.8,
   0.8,
   0.85,
   0.85,
   0.9,
   0.9,
   0.95,
   0.95,
   1,
   1,
   1,
   1.02439,
   1.02439};
   Double_t i7_fy17[47] = {
   0,
   0,
   0,
   3.433318e-06,
   3.433318e-06,
   3.433318e-06,
   3.433318e-06,
   3.433318e-06,
   3.433318e-06,
   3.654573,
   3.654573,
   65.14773,
   65.14773,
   247.5918,
   247.5918,
   882.8439,
   882.8439,
   1985.963,
   1985.963,
   3454.916,
   3454.916,
   4826.584,
   4826.584,
   6233.599,
   6233.599,
   7350.998,
   7350.998,
   7388.825,
   7388.825,
   7130.22,
   7130.22,
   6464.68,
   6464.68,
   5289.722,
   5289.722,
   4292.746,
   4292.746,
   3725.1,
   3725.1,
   4416.841,
   4416.841,
   6788.686,
   6788.686,
   0,
   0,
   0,
   0};
   graph = new TGraph(47,i7_fx17,i7_fy17);
   graph->SetName("i7");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#66cc66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66cc66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#66cc66");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(0);
   
   TH1F *Graph_i717 = new TH1F("Graph_i717","Projection of ",100,-0.1292683,1.129268);
   Graph_i717->SetMinimum(0);
   Graph_i717->SetMaximum(45000);
   Graph_i717->SetDirectory(0);
   Graph_i717->SetStats(0);
   Graph_i717->SetLineWidth(2);
   Graph_i717->SetMarkerStyle(0);
   Graph_i717->GetXaxis()->SetTitle("#it{p}_{T}^{#it{#mu}} / #it{p}_{T}^{#it{#mu}-jet}   ");
   Graph_i717->GetXaxis()->SetRange(11,90);
   Graph_i717->GetXaxis()->SetNdivisions(1005);
   Graph_i717->GetXaxis()->SetLabelFont(132);
   Graph_i717->GetXaxis()->SetLabelOffset(0.02);
   Graph_i717->GetXaxis()->SetLabelSize(0.05);
   Graph_i717->GetXaxis()->SetTitleSize(0.06);
   Graph_i717->GetXaxis()->SetTitleFont(132);
   Graph_i717->GetYaxis()->SetTitle("Events / (0.05)");
   Graph_i717->GetYaxis()->SetLabelFont(132);
   Graph_i717->GetYaxis()->SetLabelSize(0.05);
   Graph_i717->GetYaxis()->SetTitleSize(0.06);
   Graph_i717->GetYaxis()->SetTitleFont(132);
   Graph_i717->GetZaxis()->SetLabelFont(132);
   Graph_i717->GetZaxis()->SetLabelSize(0.05);
   Graph_i717->GetZaxis()->SetTitleSize(0.06);
   Graph_i717->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_i717);
   
   graph->Draw("f");
   
   Double_t sumBkgPdf_totbkg_fitW_fx18[47] = {
   -0.02439024,
   -0.02439024,
   0,
   1.0201e-08,
   0.04999999,
   0.05000001,
   0.09999999,
   0.1,
   0.15,
   0.15,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.75,
   0.75,
   0.8,
   0.8,
   0.85,
   0.85,
   0.9,
   0.9,
   0.95,
   0.95,
   1,
   1,
   1,
   1.02439,
   1.02439};
   Double_t sumBkgPdf_totbkg_fitW_fy18[47] = {
   0,
   0,
   0,
   2.822783e-06,
   2.822783e-06,
   2.822783e-06,
   2.822783e-06,
   2.822783e-06,
   2.822783e-06,
   3.654572,
   3.654572,
   65.14773,
   65.14773,
   247.164,
   247.164,
   882.2495,
   882.2495,
   1984.991,
   1984.991,
   3453.025,
   3453.025,
   4822.093,
   4822.093,
   6226.075,
   6226.075,
   7334.988,
   7334.988,
   7364.799,
   7364.799,
   7083.501,
   7083.501,
   6369.267,
   6369.267,
   5082.929,
   5082.929,
   3869.464,
   3869.464,
   2855.9,
   2855.9,
   2230.567,
   2230.567,
   2073.989,
   2073.989,
   0,
   0,
   0,
   0};
   graph = new TGraph(47,sumBkgPdf_totbkg_fitW_fx18,sumBkgPdf_totbkg_fitW_fy18);
   graph->SetName("sumBkgPdf_totbkg_fitW");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#ffff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ffff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ffff66");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(0);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118 = new TH1F("Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118","Projection of ",100,-0.1292683,1.129268);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->SetMaximum(45000);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->SetMarkerStyle(0);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetXaxis()->SetTitle("#it{p}_{T}^{#it{#mu}} / #it{p}_{T}^{#it{#mu}-jet}   ");
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetXaxis()->SetRange(11,90);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetXaxis()->SetNdivisions(1005);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetYaxis()->SetTitle("Events / (0.05)");
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW131641118);
   
   graph->Draw("f");
   
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fx3012[20] = {
   0.025,
   0.075,
   0.125,
   0.175,
   0.225,
   0.275,
   0.325,
   0.375,
   0.425,
   0.475,
   0.525,
   0.575,
   0.625,
   0.675,
   0.725,
   0.775,
   0.825,
   0.875,
   0.925,
   0.975};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fy3012[20] = {
   0,
   3,
   3,
   23,
   105,
   381,
   883,
   2017,
   3414,
   5032,
   6548,
   7514,
   7845,
   7426,
   6921,
   6219,
   6893,
   10157,
   20467,
   41895};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_felx3012[20] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fely3012[20] = {
   0,
   1.632705,
   1.632705,
   4.760717,
   9.759142,
   19.02562,
   29.21952,
   44.41381,
   57.93158,
   70.43835,
   80.42126,
   86.18477,
   88.07342,
   85.67569,
   82.69405,
   78.36222,
   82.5256,
   100.2832,
   142.5638,
   204.1833};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fehx3012[20] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fehy3012[20] = {
   1.147874,
   2.918186,
   2.918186,
   5.865235,
   10.75914,
   20.02562,
   30.21952,
   45.41381,
   58.93158,
   71.43835,
   81.42126,
   87.18477,
   89.07342,
   86.67569,
   83.69405,
   79.36222,
   83.5256,
   101.2832,
   143.5638,
   205.1833};
   grae = new TGraphAsymmErrors(20,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fx3012,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fy3012,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_felx3012,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fehx3012,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fely3012,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fehy3012);
   grae->SetName("h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]");
   grae->SetTitle("Histogram of combData_plot__muminus_ISO_");
   grae->SetFillColor(1);
   grae->SetFillStyle(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012","Histogram of combData_plot__muminus_ISO_",100,0,1.1);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->SetMaximum(45000);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->SetMarkerStyle(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetXaxis()->SetTitle("#it{p}_{T}^{#it{#mu}} / #it{p}_{T}^{#it{#mu}-jet}   ");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetXaxis()->SetRange(1,91);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetXaxis()->SetNdivisions(1005);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetYaxis()->SetTitle("Events / (0.05)");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300330043007300830113012);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.2,0.5,0.6,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]","Data, #sqrt{s}=8 TeV","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("i5","#it{W^{#scale[1.2]{#plus}}j}","f");

   ci = TColor::GetColor("#3333ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#3333ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("i7","Electroweak","f");

   ci = TColor::GetColor("#66cc66");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#66cc66");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sumBkgPdf_totbkg_fitW","QCD","f");

   ci = TColor::GetColor("#ffff66");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffff66");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.8,0.4,0.87,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy","Histogram of combData_plot__muminus_ISO_",100,0,1.1);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->SetMaximum(45000);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->SetMarkerStyle(0);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetXaxis()->SetTitle("#it{p}_{T}^{#it{#mu}} / #it{p}_{T}^{#it{#mu}-jet}   ");
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetXaxis()->SetRange(1,91);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetXaxis()->SetNdivisions(1005);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetYaxis()->SetTitle("Events / (0.05)");
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->GetZaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563003300430073008_copy->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig1r.C <==
void wmj_fit_stack_ewk()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Tue May  3 07:35:30 2016) by ROOT version6.04/10
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0.16);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(-0.1730123,-7777.778,1.06279,47777.78);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.14);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fx3009[20] = {
   0.025,
   0.075,
   0.125,
   0.175,
   0.225,
   0.275,
   0.325,
   0.375,
   0.425,
   0.475,
   0.525,
   0.575,
   0.625,
   0.675,
   0.725,
   0.775,
   0.825,
   0.875,
   0.925,
   0.975};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fy3009[20] = {
   0,
   0,
   9,
   26,
   118,
   315,
   881,
   1812,
   3086,
   4575,
   5856,
   6537,
   6824,
   6348,
   5662,
   4769,
   4941,
   6726,
   13179,
   28019};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_felx3009[20] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fely3009[20] = {
   0,
   0,
   2.943461,
   5.066015,
   10.37428,
   17.25528,
   29.18586,
   42.07053,
   55.05403,
   67.14059,
   76.02614,
   80.35326,
   82.10902,
   79.17591,
   74.74792,
   68.55976,
   69.79403,
   81.51372,
   114.3009,
   166.8895};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fehx3009[20] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fehy3009[20] = {
   1.147874,
   1.147874,
   4.110204,
   6.164324,
   11.37428,
   18.25528,
   30.18586,
   43.07053,
   56.05403,
   68.14059,
   77.02614,
   81.35326,
   83.10902,
   80.17591,
   75.74792,
   69.55976,
   70.79403,
   82.51372,
   115.3009,
   167.8895};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fx3009,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fy3009,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_felx3009,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fehx3009,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fely3009,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fehy3009);
   grae->SetName("h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]");
   grae->SetTitle("Histogram of combData_plot__muminus_ISO_");
   grae->SetFillColor(1);
   grae->SetFillStyle(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009","Histogram of combData_plot__muminus_ISO_",100,0,1.1);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->SetMaximum(45000);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->SetMarkerStyle(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetXaxis()->SetTitle("#it{p}_{T}^{#it{#mu}} / #it{p}_{T}^{#it{#mu}-jet}   ");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetXaxis()->SetRange(1,91);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetXaxis()->SetNdivisions(1005);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetYaxis()->SetTitle("Events / (0.05)");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]5630013002300530063009);
   
   grae->Draw("e1pa");
   
   Double_t h5_fx13[47] = {
   -0.02439024,
   -0.02439024,
   0,
   1.0201e-08,
   0.04999999,
   0.05000001,
   0.09999999,
   0.1,
   0.15,
   0.15,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.75,
   0.75,
   0.8,
   0.8,
   0.85,
   0.85,
   0.9,
   0.9,
   0.95,
   0.95,
   1,
   1,
   1,
   1.02439,
   1.02439};
   Double_t h5_fy13[47] = {
   0,
   0,
   0,
   8.630173e-06,
   8.630173e-06,
   8.630173e-06,
   8.630173e-06,
   8.630173e-06,
   8.630173e-06,
   3.789762,
   3.789762,
   71.12063,
   71.12063,
   211.4394,
   211.4394,
   857.7007,
   857.7007,
   1798.534,
   1798.534,
   3099.609,
   3099.609,
   4425.901,
   4425.901,
   5601.584,
   5601.584,
   6533.687,
   6533.687,
   6910.208,
   6910.208,
   6392.171,
   6392.171,
   5777.193,
   5777.193,
   5020.919,
   5020.919,
   5207.834,
   5207.834,
   6798.159,
   6798.159,
   13033.98,
   13033.98,
   27939.27,
   27939.27,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(47,h5_fx13,h5_fy13);
   graph->SetName("h5");
   graph->SetTitle("Projection of ");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#3333ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#3333ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#3333ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(0);
   
   TH1F *Graph_Graph_h5713 = new TH1F("Graph_Graph_h5713","Projection of ",100,-0.1292683,1.129268);
   Graph_Graph_h5713->SetMinimum(0);
   Graph_Graph_h5713->SetMaximum(45000);
   Graph_Graph_h5713->SetDirectory(0);
   Graph_Graph_h5713->SetStats(0);
   Graph_Graph_h5713->SetLineWidth(2);
   Graph_Graph_h5713->SetMarkerStyle(0);
   Graph_Graph_h5713->GetXaxis()->SetTitle("#it{p}_{T}^{#it{#mu}} / #it{p}_{T}^{#it{#mu}-jet}   ");
   Graph_Graph_h5713->GetXaxis()->SetRange(11,90);
   Graph_Graph_h5713->GetXaxis()->SetNdivisions(1005);
   Graph_Graph_h5713->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h5713->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph_h5713->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h5713->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_h5713->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h5713->GetYaxis()->SetTitle("Events / (0.05)");
   Graph_Graph_h5713->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h5713->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h5713->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_h5713->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h5713->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h5713->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h5713->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_h5713->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_h5713);
   
   graph->Draw("f");
   
   Double_t h7_fx14[47] = {
   -0.02439024,
   -0.02439024,
   0,
   1.0201e-08,
   0.04999999,
   0.05000001,
   0.09999999,
   0.1,
   0.15,
   0.15,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.75,
   0.75,
   0.8,
   0.8,
   0.85,
   0.85,
   0.9,
   0.9,
   0.95,
   0.95,
   1,
   1,
   1,
   1.02439,
   1.02439};
   Double_t h7_fy14[47] = {
   0,
   0,
   0,
   3.567381e-06,
   3.567381e-06,
   3.567381e-06,
   3.567381e-06,
   3.567381e-06,
   3.567381e-06,
   3.789757,
   3.789757,
   71.12063,
   71.12063,
   211.4394,
   211.4394,
   855.3351,
   855.3351,
   1794.995,
   1794.995,
   3090.165,
   3090.165,
   4402.901,
   4402.901,
   5572.261,
   5572.261,
   6469.68,
   6469.68,
   6805.034,
   6805.034,
   6172.108,
   6172.108,
   5386.38,
   5386.38,
   4177.679,
   4177.679,
   3355.753,
   3355.753,
   2922.197,
   2922.197,
   3087.732,
   3087.732,
   4799.18,
   4799.18,
   0,
   0,
   0,
   0};
   graph = new TGraph(47,h7_fx14,h7_fy14);
   graph->SetName("h7");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#66cc66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66cc66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#66cc66");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(0);
   
   TH1F *Graph_h714 = new TH1F("Graph_h714","Projection of ",100,-0.1292683,1.129268);
   Graph_h714->SetMinimum(0);
   Graph_h714->SetMaximum(45000);
   Graph_h714->SetDirectory(0);
   Graph_h714->SetStats(0);
   Graph_h714->SetLineWidth(2);
   Graph_h714->SetMarkerStyle(0);
   Graph_h714->GetXaxis()->SetTitle("#it{p}_{T}^{#it{#mu}} / #it{p}_{T}^{#it{#mu}-jet}   ");
   Graph_h714->GetXaxis()->SetRange(11,90);
   Graph_h714->GetXaxis()->SetNdivisions(1005);
   Graph_h714->GetXaxis()->SetLabelFont(132);
   Graph_h714->GetXaxis()->SetLabelOffset(0.02);
   Graph_h714->GetXaxis()->SetLabelSize(0.05);
   Graph_h714->GetXaxis()->SetTitleSize(0.06);
   Graph_h714->GetXaxis()->SetTitleFont(132);
   Graph_h714->GetYaxis()->SetTitle("Events / (0.05)");
   Graph_h714->GetYaxis()->SetLabelFont(132);
   Graph_h714->GetYaxis()->SetLabelSize(0.05);
   Graph_h714->GetYaxis()->SetTitleSize(0.06);
   Graph_h714->GetYaxis()->SetTitleFont(132);
   Graph_h714->GetZaxis()->SetLabelFont(132);
   Graph_h714->GetZaxis()->SetLabelSize(0.05);
   Graph_h714->GetZaxis()->SetTitleSize(0.06);
   Graph_h714->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_h714);
   
   graph->Draw("f");
   
   Double_t sumBkgPdf_totbkg_fitW_fx15[47] = {
   -0.02439024,
   -0.02439024,
   0,
   1.0201e-08,
   0.04999999,
   0.05000001,
   0.09999999,
   0.1,
   0.15,
   0.15,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.75,
   0.75,
   0.8,
   0.8,
   0.85,
   0.85,
   0.9,
   0.9,
   0.95,
   0.95,
   1,
   1,
   1,
   1.02439,
   1.02439};
   Double_t sumBkgPdf_totbkg_fitW_fy15[47] = {
   0,
   0,
   0,
   2.878569e-06,
   2.878569e-06,
   2.878569e-06,
   2.878569e-06,
   2.878569e-06,
   2.878569e-06,
   3.789757,
   3.789757,
   71.12063,
   71.12063,
   211.4394,
   211.4394,
   855.0132,
   855.0132,
   1794.513,
   1794.513,
   3088.88,
   3088.88,
   4399.772,
   4399.772,
   5568.272,
   5568.272,
   6460.972,
   6460.972,
   6790.725,
   6790.725,
   6142.168,
   6142.168,
   5333.208,
   5333.208,
   4062.953,
   4062.953,
   3103.771,
   3103.771,
   2394.858,
   2394.858,
   1734.507,
   1734.507,
   1650.883,
   1650.883,
   0,
   0,
   0,
   0};
   graph = new TGraph(47,sumBkgPdf_totbkg_fitW_fx15,sumBkgPdf_totbkg_fitW_fy15);
   graph->SetName("sumBkgPdf_totbkg_fitW");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#ffff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ffff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ffff66");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(0);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815 = new TH1F("Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815","Projection of ",100,-0.1292683,1.129268);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->SetMaximum(45000);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->SetMarkerStyle(0);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetXaxis()->SetTitle("#it{p}_{T}^{#it{#mu}} / #it{p}_{T}^{#it{#mu}-jet}   ");
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetXaxis()->SetRange(11,90);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetXaxis()->SetNdivisions(1005);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetYaxis()->SetTitle("Events / (0.05)");
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_sumBkgPdf_totbkg_fitW13161815);
   
   graph->Draw("f");
   
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fx3010[20] = {
   0.025,
   0.075,
   0.125,
   0.175,
   0.225,
   0.275,
   0.325,
   0.375,
   0.425,
   0.475,
   0.525,
   0.575,
   0.625,
   0.675,
   0.725,
   0.775,
   0.825,
   0.875,
   0.925,
   0.975};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fy3010[20] = {
   0,
   0,
   9,
   26,
   118,
   315,
   881,
   1812,
   3086,
   4575,
   5856,
   6537,
   6824,
   6348,
   5662,
   4769,
   4941,
   6726,
   13179,
   28019};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_felx3010[20] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fely3010[20] = {
   0,
   0,
   2.943461,
   5.066015,
   10.37428,
   17.25528,
   29.18586,
   42.07053,
   55.05403,
   67.14059,
   76.02614,
   80.35326,
   82.10902,
   79.17591,
   74.74792,
   68.55976,
   69.79403,
   81.51372,
   114.3009,
   166.8895};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fehx3010[20] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fehy3010[20] = {
   1.147874,
   1.147874,
   4.110204,
   6.164324,
   11.37428,
   18.25528,
   30.18586,
   43.07053,
   56.05403,
   68.14059,
   77.02614,
   81.35326,
   83.10902,
   80.17591,
   75.74792,
   69.55976,
   70.79403,
   82.51372,
   115.3009,
   167.8895};
   grae = new TGraphAsymmErrors(20,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fx3010,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fy3010,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_felx3010,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fehx3010,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fely3010,h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]_fehy3010);
   grae->SetName("h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]");
   grae->SetTitle("Histogram of combData_plot__muminus_ISO_");
   grae->SetFillColor(1);
   grae->SetFillStyle(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010","Histogram of combData_plot__muminus_ISO_",100,0,1.1);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->SetMaximum(45000);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->SetMarkerStyle(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetXaxis()->SetTitle("#it{p}_{T}^{#it{#mu}} / #it{p}_{T}^{#it{#mu}-jet}   ");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetXaxis()->SetRange(1,91);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetXaxis()->SetNdivisions(1005);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetYaxis()->SetTitle("Events / (0.05)");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]56300130023005300630093010);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.2,0.5,0.6,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]","Data, #sqrt{s}=8 TeV","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h5","#it{W^{#scale[1.2]{#minus}}j}","f");

   ci = TColor::GetColor("#3333ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#3333ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h7","Electroweak","f");

   ci = TColor::GetColor("#66cc66");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#66cc66");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sumBkgPdf_totbkg_fitW","QCD","f");

   ci = TColor::GetColor("#ffff66");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffff66");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.8,0.4,0.87,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy","Histogram of combData_plot__muminus_ISO_",100,0,1.1);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->SetMaximum(45000);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->SetMarkerStyle(0);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetXaxis()->SetTitle("#it{p}_{T}^{#it{#mu}} / #it{p}_{T}^{#it{#mu}-jet}   ");
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetXaxis()->SetRange(1,91);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetXaxis()->SetNdivisions(1005);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetYaxis()->SetTitle("Events / (0.05)");
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->GetZaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_h_combData_Cut[samples == samples::fitW_etam_0 || samples == samples::fitW_etam_1 || samples == samples::fitW_etam_2 || samples == samples::fitW_etam_3]563001300230053006_copy->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig2.C <==
void summary()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Tue May  3 07:39:26 2016) by ROOT version6.06/02
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,45,700,708);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas->SetHighLightColor(2);
   canvas->Range(0,0,1,1);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(0);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.01);
   canvas->SetRightMargin(0.01);
   canvas->SetTopMargin(0.02);
   canvas->SetBottomMargin(0.02);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.01,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(0.4897959,-13.63636,1.510204,51.2987);
   upperPad->SetFillColor(0);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(0);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.01);
   upperPad->SetRightMargin(0.01);
   upperPad->SetTopMargin(0.02);
   upperPad->SetBottomMargin(0.21);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(0);
   upperPad->SetFrameBorderMode(0);
   
   TH1D *__1 = new TH1D("__1","",1,0.5,1.5);
   __1->SetMinimum(0);
   __1->SetMaximum(50);
   __1->SetStats(0);
   __1->SetLineWidth(0);
   __1->SetMarkerStyle(0);
   __1->GetXaxis()->SetNdivisions(1005);
   __1->GetXaxis()->SetLabelFont(132);
   __1->GetXaxis()->SetLabelOffset(0.02);
   __1->GetXaxis()->SetLabelSize(0.05);
   __1->GetXaxis()->SetTitleSize(0.06);
   __1->GetXaxis()->SetTitleFont(132);
   __1->GetYaxis()->SetLabelFont(132);
   __1->GetYaxis()->SetLabelSize(0.05);
   __1->GetYaxis()->SetTitleSize(0.06);
   __1->GetYaxis()->SetTitleFont(132);
   __1->GetZaxis()->SetLabelFont(132);
   __1->GetZaxis()->SetLabelSize(0.05);
   __1->GetZaxis()->SetTitleSize(0.06);
   __1->GetZaxis()->SetTitleFont(132);
   __1->Draw("AH");
   TGaxis *gaxis = new TGaxis(0.75,9,1.25,9,0.76,1.24,4,"");
   gaxis->SetLabelOffset(0.02);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetTitle("Theory/Data");
   gaxis->SetLineWidth(2);
   gaxis->SetLabelFont(132);
   gaxis->Draw();
   TPave *pave = new TPave(0.9098637,33.5,1.090136,36.5,0,"br");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff33");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   pave = new TPave(0.9959571,33.5,1.004043,36.5,0,"br");

   ci = TColor::GetColor("#ffcc00");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   TLine *line = new TLine(1,33.5,1,36.5);

   ci = TColor::GetColor("#ffcc00");
   line->SetLineColor(ci);
   line->Draw();
   
   Double_t Graph0_fx3001[2] = {
   1.093742,
   1.093742};
   Double_t Graph0_fy3001[2] = {
   35.9,
   35.9};
   Double_t Graph0_felx3001[2] = {
   0,
   0.08483037};
   Double_t Graph0_fely3001[2] = {
   0,
   0};
   Double_t Graph0_fehx3001[2] = {
   0.09001582,
   0};
   Double_t Graph0_fehy3001[2] = {
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(2,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0.9914273,1.201243);
   Graph_Graph3001->SetMinimum(35.8);
   Graph_Graph3001->SetMaximum(37);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(0);
   Graph_Graph3001->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("lp");
   
   Double_t Graph1_fx3002[2] = {
   1.093742,
   1.093742};
   Double_t Graph1_fy3002[2] = {
   35.9,
   35.9};
   Double_t Graph1_felx3002[2] = {
   0,
   0.06848304};
   Double_t Graph1_fely3002[2] = {
   0,
   0};
   Double_t Graph1_fehx3002[2] = {
   0.07365091,
   0};
   Double_t Graph1_fehy3002[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,1.011046,1.181607);
   Graph_Graph3002->SetMinimum(35.8);
   Graph_Graph3002->SetMaximum(37);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetLineWidth(2);
   Graph_Graph3002->SetMarkerStyle(0);
   Graph_Graph3002->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("lp");
   
   Double_t Graph2_fx3003[2] = {
   1.06901,
   1.06901};
   Double_t Graph2_fy3003[2] = {
   34.1,
   34.1};
   Double_t Graph2_felx3003[2] = {
   0,
   0.08569169};
   Double_t Graph2_fely3003[2] = {
   0,
   0};
   Double_t Graph2_fehx3003[2] = {
   0.07354544,
   0};
   Double_t Graph2_fehy3003[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0.967395,1.15848);
   Graph_Graph3003->SetMinimum(34);
   Graph_Graph3003->SetMaximum(35.2);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetLineWidth(2);
   Graph_Graph3003->SetMarkerStyle(0);
   Graph_Graph3003->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("lp");
   
   Double_t Graph3_fx3004[2] = {
   1.06901,
   1.06901};
   Double_t Graph3_fy3004[2] = {
   34.1,
   34.1};
   Double_t Graph3_felx3004[2] = {
   0,
   0.05841097};
   Double_t Graph3_fely3004[2] = {
   0,
   0};
   Double_t Graph3_fehx3004[2] = {
   0.05644226,
   0};
   Double_t Graph3_fehy3004[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0.9991141,1.136938);
   Graph_Graph3004->SetMinimum(34);
   Graph_Graph3004->SetMaximum(35.2);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetLineWidth(2);
   Graph_Graph3004->SetMarkerStyle(0);
   Graph_Graph3004->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("lp");
   TLatex *   tex = new TLatex(1.3,35,"#sigma(W^{+}j)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   pave = new TPave(0.8923144,29.5,1.107686,32.5,0,"br");

   ci = TColor::GetColor("#ffff33");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   pave = new TPave(0.994864,29.5,1.005136,32.5,0,"br");

   ci = TColor::GetColor("#ffcc00");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   line = new TLine(1,29.5,1,32.5);

   ci = TColor::GetColor("#ffcc00");
   line->SetLineColor(ci);
   line->Draw();
   
   Double_t Graph4_fx3005[2] = {
   1.146737,
   1.146737};
   Double_t Graph4_fy3005[2] = {
   31.9,
   31.9};
   Double_t Graph4_felx3005[2] = {
   0,
   0.09513595};
   Double_t Graph4_fely3005[2] = {
   0,
   0};
   Double_t Graph4_fehx3005[2] = {
   0.09987915,
   0};
   Double_t Graph4_fehy3005[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,1.0321,1.266118);
   Graph_Graph3005->SetMinimum(31.8);
   Graph_Graph3005->SetMaximum(33);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetLineWidth(2);
   Graph_Graph3005->SetMarkerStyle(0);
   Graph_Graph3005->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("lp");
   
   Double_t Graph5_fx3006[2] = {
   1.146737,
   1.146737};
   Double_t Graph5_fy3006[2] = {
   31.9,
   31.9};
   Double_t Graph5_felx3006[2] = {
   0,
   0.0702719};
   Double_t Graph5_fely3006[2] = {
   0,
   0};
   Double_t Graph5_fehx3006[2] = {
   0.07495468,
   0};
   Double_t Graph5_fehy3006[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,1.061943,1.236215);
   Graph_Graph3006->SetMinimum(31.8);
   Graph_Graph3006->SetMaximum(33);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetLineWidth(2);
   Graph_Graph3006->SetMarkerStyle(0);
   Graph_Graph3006->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("lp");
   
   Double_t Graph6_fx3007[2] = {
   1.148731,
   1.148731};
   Double_t Graph6_fy3007[2] = {
   30.1,
   30.1};
   Double_t Graph6_felx3007[2] = {
   0,
   0.1118127};
   Double_t Graph6_fely3007[2] = {
   0,
   0};
   Double_t Graph6_fehx3007[2] = {
   0.08906344,
   0};
   Double_t Graph6_fehy3007[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph6_fx3007,Graph6_fy3007,Graph6_felx3007,Graph6_fehx3007,Graph6_fely3007,Graph6_fehy3007);
   grae->SetName("Graph6");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,1.016831,1.257882);
   Graph_Graph3007->SetMinimum(30);
   Graph_Graph3007->SetMaximum(31.2);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetLineWidth(2);
   Graph_Graph3007->SetMarkerStyle(0);
   Graph_Graph3007->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("lp");
   
   Double_t Graph7_fx3008[2] = {
   1.148731,
   1.148731};
   Double_t Graph7_fy3008[2] = {
   30.1,
   30.1};
   Double_t Graph7_felx3008[2] = {
   0,
   0.06401813};
   Double_t Graph7_fely3008[2] = {
   0,
   0};
   Double_t Graph7_fehx3008[2] = {
   0.0621148,
   0};
   Double_t Graph7_fehy3008[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph7_fx3008,Graph7_fy3008,Graph7_felx3008,Graph7_fehx3008,Graph7_fely3008,Graph7_fehy3008);
   grae->SetName("Graph7");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,1.0721,1.223459);
   Graph_Graph3008->SetMinimum(30);
   Graph_Graph3008->SetMaximum(31.2);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetLineWidth(2);
   Graph_Graph3008->SetMarkerStyle(0);
   Graph_Graph3008->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3008);
   
   grae->Draw("lp");
      tex = new TLatex(1.3,31,"#sigma(W^{-}j)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   pave = new TPave(0.9500338,25.5,1.049966,28.5,0,"br");

   ci = TColor::GetColor("#ffff33");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   pave = new TPave(0.9894921,25.5,1.010508,28.5,0,"br");

   ci = TColor::GetColor("#ffcc00");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   line = new TLine(1,25.5,1,28.5);

   ci = TColor::GetColor("#ffcc00");
   line->SetLineColor(ci);
   line->Draw();
   
   Double_t Graph8_fx3009[2] = {
   1.123292,
   1.123292};
   Double_t Graph8_fy3009[2] = {
   27.9,
   27.9};
   Double_t Graph8_felx3009[2] = {
   0,
   0.08879159};
   Double_t Graph8_fely3009[2] = {
   0,
   0};
   Double_t Graph8_fehx3009[2] = {
   0.09702277,
   0};
   Double_t Graph8_fehy3009[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph8_fx3009,Graph8_fy3009,Graph8_felx3009,Graph8_fehx3009,Graph8_fely3009,Graph8_fehy3009);
   grae->SetName("Graph8");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,1.015919,1.238897);
   Graph_Graph3009->SetMinimum(27.8);
   Graph_Graph3009->SetMaximum(29);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetLineWidth(2);
   Graph_Graph3009->SetMarkerStyle(0);
   Graph_Graph3009->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3009);
   
   grae->Draw("lp");
   
   Double_t Graph9_fx3010[2] = {
   1.123292,
   1.123292};
   Double_t Graph9_fy3010[2] = {
   27.9,
   27.9};
   Double_t Graph9_felx3010[2] = {
   0,
   0.07022767};
   Double_t Graph9_fely3010[2] = {
   0,
   0};
   Double_t Graph9_fehx3010[2] = {
   0.07793345,
   0};
   Double_t Graph9_fehy3010[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph9_fx3010,Graph9_fy3010,Graph9_felx3010,Graph9_fehx3010,Graph9_fely3010,Graph9_fehy3010);
   grae->SetName("Graph9");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,1.038249,1.216042);
   Graph_Graph3010->SetMinimum(27.8);
   Graph_Graph3010->SetMaximum(29);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetLineWidth(2);
   Graph_Graph3010->SetMarkerStyle(0);
   Graph_Graph3010->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3010);
   
   grae->Draw("lp");
   
   Double_t Graph10_fx3011[2] = {
   1.031524,
   1.031524};
   Double_t Graph10_fy3011[2] = {
   26.1,
   26.1};
   Double_t Graph10_felx3011[2] = {
   0,
   0.08879159};
   Double_t Graph10_fely3011[2] = {
   0,
   0};
   Double_t Graph10_fehx3011[2] = {
   0.07285464,
   0};
   Double_t Graph10_fehy3011[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph10_fx3011,Graph10_fy3011,Graph10_felx3011,Graph10_fehx3011,Graph10_fely3011,Graph10_fehy3011);
   grae->SetName("Graph10");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,0.9265674,1.120543);
   Graph_Graph3011->SetMinimum(26);
   Graph_Graph3011->SetMaximum(27.2);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetLineWidth(2);
   Graph_Graph3011->SetMarkerStyle(0);
   Graph_Graph3011->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3011);
   
   grae->Draw("lp");
   
   Double_t Graph11_fx3012[2] = {
   1.031524,
   1.031524};
   Double_t Graph11_fy3012[2] = {
   26.1,
   26.1};
   Double_t Graph11_felx3012[2] = {
   0,
   0.05621716};
   Double_t Graph11_fely3012[2] = {
   0,
   0};
   Double_t Graph11_fehx3012[2] = {
   0.05499124,
   0};
   Double_t Graph11_fehy3012[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph11_fx3012,Graph11_fy3012,Graph11_felx3012,Graph11_fehx3012,Graph11_fely3012,Graph11_fehy3012);
   grae->SetName("Graph11");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,0.9641856,1.097636);
   Graph_Graph3012->SetMinimum(26);
   Graph_Graph3012->SetMaximum(27.2);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetLineWidth(2);
   Graph_Graph3012->SetMarkerStyle(0);
   Graph_Graph3012->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3012);
   
   grae->Draw("lp");
      tex = new TLatex(1.3,27,"#sigma(Zj)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   pave = new TPave(0.9286937,21.5,1.071306,24.5,0,"br");

   ci = TColor::GetColor("#ffff33");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   pave = new TPave(0.9885859,21.5,1.011414,24.5,0,"br");

   ci = TColor::GetColor("#ffcc00");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   line = new TLine(1,21.5,1,24.5);

   ci = TColor::GetColor("#ffcc00");
   line->SetLineColor(ci);
   line->Draw();
   
   Double_t Graph12_fx3013[2] = {
   0.9903614,
   0.9903614};
   Double_t Graph12_fy3013[2] = {
   23.9,
   23.9};
   Double_t Graph12_felx3013[2] = {
   0,
   0.01280913};
   Double_t Graph12_fely3013[2] = {
   0,
   0};
   Double_t Graph12_fehx3013[2] = {
   0.009511731,
   0};
   Double_t Graph12_fehy3013[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph12_fx3013,Graph12_fy3013,Graph12_felx3013,Graph12_fehx3013,Graph12_fely3013,Graph12_fehy3013);
   grae->SetName("Graph12");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","Graph",100,0.9753202,1.002105);
   Graph_Graph3013->SetMinimum(23.8);
   Graph_Graph3013->SetMaximum(25);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetLineWidth(2);
   Graph_Graph3013->SetMarkerStyle(0);
   Graph_Graph3013->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3013);
   
   grae->Draw("lp");
   
   Double_t Graph13_fx3014[2] = {
   0.9903614,
   0.9903614};
   Double_t Graph13_fy3014[2] = {
   23.9,
   23.9};
   Double_t Graph13_felx3014[2] = {
   0,
   0.004311985};
   Double_t Graph13_fely3014[2] = {
   0,
   0};
   Double_t Graph13_fehx3014[2] = {
   0.003868104,
   0};
   Double_t Graph13_fehy3014[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph13_fx3014,Graph13_fy3014,Graph13_felx3014,Graph13_fehx3014,Graph13_fely3014,Graph13_fehy3014);
   grae->SetName("Graph13");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014","Graph",100,0.9852315,0.9950476);
   Graph_Graph3014->SetMinimum(23.8);
   Graph_Graph3014->SetMaximum(25);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetLineWidth(2);
   Graph_Graph3014->SetMarkerStyle(0);
   Graph_Graph3014->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3014->GetXaxis()->SetLabelFont(132);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3014);
   
   grae->Draw("lp");
   
   Double_t Graph14_fx3015[2] = {
   1.064046,
   1.064046};
   Double_t Graph14_fy3015[2] = {
   22.1,
   22.1};
   Double_t Graph14_felx3015[2] = {
   0,
   0.006531389};
   Double_t Graph14_fely3015[2] = {
   0,
   0};
   Double_t Graph14_fehx3015[2] = {
   0.01737476,
   0};
   Double_t Graph14_fehy3015[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph14_fx3015,Graph14_fy3015,Graph14_felx3015,Graph14_fehx3015,Graph14_fely3015,Graph14_fehy3015);
   grae->SetName("Graph14");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015","Graph",100,1.055124,1.083811);
   Graph_Graph3015->SetMinimum(22);
   Graph_Graph3015->SetMaximum(23.2);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetLineWidth(2);
   Graph_Graph3015->SetMarkerStyle(0);
   Graph_Graph3015->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3015->GetXaxis()->SetLabelFont(132);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3015);
   
   grae->Draw("lp");
   
   Double_t Graph15_fx3016[2] = {
   1.064046,
   1.064046};
   Double_t Graph15_fy3016[2] = {
   22.1,
   22.1};
   Double_t Graph15_felx3016[2] = {
   0,
   0.001268231};
   Double_t Graph15_fely3016[2] = {
   0,
   0};
   Double_t Graph15_fehx3016[2] = {
   0.002599873,
   0};
   Double_t Graph15_fehy3016[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph15_fx3016,Graph15_fy3016,Graph15_felx3016,Graph15_fehx3016,Graph15_fely3016,Graph15_fehy3016);
   grae->SetName("Graph15");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","Graph",100,1.062391,1.067032);
   Graph_Graph3016->SetMinimum(22);
   Graph_Graph3016->SetMaximum(23.2);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetLineWidth(2);
   Graph_Graph3016->SetMarkerStyle(0);
   Graph_Graph3016->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3016);
   
   grae->Draw("lp");
      tex = new TLatex(1.3,23,"R_{WZ}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   pave = new TPave(0.9346888,17.5,1.065311,20.5,0,"br");

   ci = TColor::GetColor("#ffff33");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   pave = new TPave(0.9879639,17.5,1.012036,20.5,0,"br");

   ci = TColor::GetColor("#ffcc00");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   line = new TLine(1,17.5,1,20.5);

   ci = TColor::GetColor("#ffcc00");
   line->SetLineColor(ci);
   line->Draw();
   
   Double_t Graph16_fx3017[2] = {
   0.9730191,
   0.9730191};
   Double_t Graph16_fy3017[2] = {
   19.9,
   19.9};
   Double_t Graph16_felx3017[2] = {
   0,
   0.01725176};
   Double_t Graph16_fely3017[2] = {
   0,
   0};
   Double_t Graph16_fehx3017[2] = {
   0.01334002,
   0};
   Double_t Graph16_fehy3017[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph16_fx3017,Graph16_fy3017,Graph16_felx3017,Graph16_fehx3017,Graph16_fely3017,Graph16_fehy3017);
   grae->SetName("Graph16");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","Graph",100,0.9527081,0.9894183);
   Graph_Graph3017->SetMinimum(19.8);
   Graph_Graph3017->SetMaximum(21);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetLineWidth(2);
   Graph_Graph3017->SetMarkerStyle(0);
   Graph_Graph3017->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3017);
   
   grae->Draw("lp");
   
   Double_t Graph17_fx3018[2] = {
   0.9730191,
   0.9730191};
   Double_t Graph17_fy3018[2] = {
   19.9,
   19.9};
   Double_t Graph17_felx3018[2] = {
   0,
   0.00330993};
   Double_t Graph17_fely3018[2] = {
   0,
   0};
   Double_t Graph17_fehx3018[2] = {
   0.002908726,
   0};
   Double_t Graph17_fehy3018[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph17_fx3018,Graph17_fy3018,Graph17_felx3018,Graph17_fehx3018,Graph17_fely3018,Graph17_fehy3018);
   grae->SetName("Graph17");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","Graph",100,0.9690873,0.9765496);
   Graph_Graph3018->SetMinimum(19.8);
   Graph_Graph3018->SetMaximum(21);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetLineWidth(2);
   Graph_Graph3018->SetMarkerStyle(0);
   Graph_Graph3018->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3018);
   
   grae->Draw("lp");
   
   Double_t Graph18_fx3019[2] = {
   1.035507,
   1.035507};
   Double_t Graph18_fy3019[2] = {
   18.1,
   18.1};
   Double_t Graph18_felx3019[2] = {
   0,
   0.0110331};
   Double_t Graph18_fely3019[2] = {
   0,
   0};
   Double_t Graph18_fehx3019[2] = {
   0.01785356,
   0};
   Double_t Graph18_fehy3019[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph18_fx3019,Graph18_fy3019,Graph18_felx3019,Graph18_fehx3019,Graph18_fely3019,Graph18_fehy3019);
   grae->SetName("Graph18");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3019 = new TH1F("Graph_Graph3019","Graph",100,1.021585,1.056249);
   Graph_Graph3019->SetMinimum(18);
   Graph_Graph3019->SetMaximum(19.2);
   Graph_Graph3019->SetDirectory(0);
   Graph_Graph3019->SetStats(0);
   Graph_Graph3019->SetLineWidth(2);
   Graph_Graph3019->SetMarkerStyle(0);
   Graph_Graph3019->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3019->GetXaxis()->SetLabelFont(132);
   Graph_Graph3019->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetXaxis()->SetTitleFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetYaxis()->SetTitleFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3019);
   
   grae->Draw("lp");
   
   Double_t Graph19_fx3020[2] = {
   1.035507,
   1.035507};
   Double_t Graph19_fy3020[2] = {
   18.1,
   18.1};
   Double_t Graph19_felx3020[2] = {
   0,
   0.0007021063};
   Double_t Graph19_fely3020[2] = {
   0,
   0};
   Double_t Graph19_fehx3020[2] = {
   0.001905717,
   0};
   Double_t Graph19_fehy3020[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph19_fx3020,Graph19_fy3020,Graph19_felx3020,Graph19_fehx3020,Graph19_fely3020,Graph19_fehy3020);
   grae->SetName("Graph19");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3020 = new TH1F("Graph_Graph3020","Graph",100,1.034544,1.037673);
   Graph_Graph3020->SetMinimum(18);
   Graph_Graph3020->SetMaximum(19.2);
   Graph_Graph3020->SetDirectory(0);
   Graph_Graph3020->SetStats(0);
   Graph_Graph3020->SetLineWidth(2);
   Graph_Graph3020->SetMarkerStyle(0);
   Graph_Graph3020->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3020->GetXaxis()->SetLabelFont(132);
   Graph_Graph3020->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetXaxis()->SetTitleFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetYaxis()->SetTitleFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3020);
   
   grae->Draw("lp");
      tex = new TLatex(1.3,19,"R_{W^{+}Z}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   pave = new TPave(0.916366,13.5,1.083634,16.5,0,"br");

   ci = TColor::GetColor("#ffff33");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   pave = new TPave(0.987931,13.5,1.012069,16.5,0,"br");

   ci = TColor::GetColor("#ffcc00");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   line = new TLine(1,13.5,1,16.5);

   ci = TColor::GetColor("#ffcc00");
   line->SetLineColor(ci);
   line->Draw();
   
   Double_t Graph20_fx3021[2] = {
   1.020345,
   1.020345};
   Double_t Graph20_fy3021[2] = {
   15.9,
   15.9};
   Double_t Graph20_felx3021[2] = {
   0,
   0.01982759};
   Double_t Graph20_fely3021[2] = {
   0,
   0};
   Double_t Graph20_fehx3021[2] = {
   0.01827586,
   0};
   Double_t Graph20_fehy3021[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph20_fx3021,Graph20_fy3021,Graph20_felx3021,Graph20_fehx3021,Graph20_fely3021,Graph20_fehy3021);
   grae->SetName("Graph20");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021","Graph",100,0.9967069,1.042431);
   Graph_Graph3021->SetMinimum(15.8);
   Graph_Graph3021->SetMaximum(17);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetLineWidth(2);
   Graph_Graph3021->SetMarkerStyle(0);
   Graph_Graph3021->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetYaxis()->SetTitleFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3021);
   
   grae->Draw("lp");
   
   Double_t Graph21_fx3022[2] = {
   1.020345,
   1.020345};
   Double_t Graph21_fy3022[2] = {
   15.9,
   15.9};
   Double_t Graph21_felx3022[2] = {
   0,
   0.007068966};
   Double_t Graph21_fely3022[2] = {
   0,
   0};
   Double_t Graph21_fehx3022[2] = {
   0.005517241,
   0};
   Double_t Graph21_fehy3022[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph21_fx3022,Graph21_fy3022,Graph21_felx3022,Graph21_fehx3022,Graph21_fely3022,Graph21_fehy3022);
   grae->SetName("Graph21");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3022 = new TH1F("Graph_Graph3022","Graph",100,1.012017,1.027121);
   Graph_Graph3022->SetMinimum(15.8);
   Graph_Graph3022->SetMaximum(17);
   Graph_Graph3022->SetDirectory(0);
   Graph_Graph3022->SetStats(0);
   Graph_Graph3022->SetLineWidth(2);
   Graph_Graph3022->SetMarkerStyle(0);
   Graph_Graph3022->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3022->GetXaxis()->SetLabelFont(132);
   Graph_Graph3022->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3022->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetXaxis()->SetTitleFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetYaxis()->SetTitleFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3022);
   
   grae->Draw("lp");
   
   Double_t Graph22_fx3023[2] = {
   1.112931,
   1.112931};
   Double_t Graph22_fy3023[2] = {
   14.1,
   14.1};
   Double_t Graph22_felx3023[2] = {
   0,
   0.0212069};
   Double_t Graph22_fely3023[2] = {
   0,
   0};
   Double_t Graph22_fehx3023[2] = {
   0.02741379,
   0};
   Double_t Graph22_fehy3023[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph22_fx3023,Graph22_fy3023,Graph22_felx3023,Graph22_fehx3023,Graph22_fely3023,Graph22_fehy3023);
   grae->SetName("Graph22");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3023 = new TH1F("Graph_Graph3023","Graph",100,1.086862,1.145207);
   Graph_Graph3023->SetMinimum(14);
   Graph_Graph3023->SetMaximum(15.2);
   Graph_Graph3023->SetDirectory(0);
   Graph_Graph3023->SetStats(0);
   Graph_Graph3023->SetLineWidth(2);
   Graph_Graph3023->SetMarkerStyle(0);
   Graph_Graph3023->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3023->GetXaxis()->SetLabelFont(132);
   Graph_Graph3023->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3023->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetXaxis()->SetTitleFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetYaxis()->SetTitleFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3023);
   
   grae->Draw("lp");
   
   Double_t Graph23_fx3024[2] = {
   1.112931,
   1.112931};
   Double_t Graph23_fy3024[2] = {
   14.1,
   14.1};
   Double_t Graph23_felx3024[2] = {
   0,
   0.002241379};
   Double_t Graph23_fely3024[2] = {
   0,
   0};
   Double_t Graph23_fehx3024[2] = {
   0.00362069,
   0};
   Double_t Graph23_fehy3024[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph23_fx3024,Graph23_fy3024,Graph23_felx3024,Graph23_fehx3024,Graph23_fely3024,Graph23_fehy3024);
   grae->SetName("Graph23");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3024 = new TH1F("Graph_Graph3024","Graph",100,1.110103,1.117138);
   Graph_Graph3024->SetMinimum(14);
   Graph_Graph3024->SetMaximum(15.2);
   Graph_Graph3024->SetDirectory(0);
   Graph_Graph3024->SetStats(0);
   Graph_Graph3024->SetLineWidth(2);
   Graph_Graph3024->SetMarkerStyle(0);
   Graph_Graph3024->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3024->GetXaxis()->SetLabelFont(132);
   Graph_Graph3024->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3024->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetXaxis()->SetTitleFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetYaxis()->SetTitleFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3024);
   
   grae->Draw("lp");
      tex = new TLatex(1.3,15,"R_{W^{-}Z}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   pave = new TPave(0.9646351,9.5,1.035365,12.5,0,"br");

   ci = TColor::GetColor("#ffff33");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   pave = new TPave(0.994186,9.5,1.005814,12.5,0,"br");

   ci = TColor::GetColor("#ffcc00");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   line = new TLine(1,9.5,1,12.5);

   ci = TColor::GetColor("#ffcc00");
   line->SetLineColor(ci);
   line->Draw();
   
   Double_t Graph24_fx3025[2] = {
   0.952907,
   0.952907};
   Double_t Graph24_fy3025[2] = {
   11.9,
   11.9};
   Double_t Graph24_felx3025[2] = {
   0,
   0.02325581};
   Double_t Graph24_fely3025[2] = {
   0,
   0};
   Double_t Graph24_fehx3025[2] = {
   0.02325581,
   0};
   Double_t Graph24_fehy3025[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph24_fx3025,Graph24_fy3025,Graph24_felx3025,Graph24_fehx3025,Graph24_fely3025,Graph24_fehy3025);
   grae->SetName("Graph24");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3025 = new TH1F("Graph_Graph3025","Graph",100,0.925,0.980814);
   Graph_Graph3025->SetMinimum(11.8);
   Graph_Graph3025->SetMaximum(13);
   Graph_Graph3025->SetDirectory(0);
   Graph_Graph3025->SetStats(0);
   Graph_Graph3025->SetLineWidth(2);
   Graph_Graph3025->SetMarkerStyle(0);
   Graph_Graph3025->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3025->GetXaxis()->SetLabelFont(132);
   Graph_Graph3025->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3025->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetXaxis()->SetTitleFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetYaxis()->SetTitleFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3025);
   
   grae->Draw("lp");
   
   Double_t Graph25_fx3026[2] = {
   0.952907,
   0.952907};
   Double_t Graph25_fy3026[2] = {
   11.9,
   11.9};
   Double_t Graph25_felx3026[2] = {
   0,
   0.002325581};
   Double_t Graph25_fely3026[2] = {
   0,
   0};
   Double_t Graph25_fehx3026[2] = {
   0.004069767,
   0};
   Double_t Graph25_fehy3026[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph25_fx3026,Graph25_fy3026,Graph25_felx3026,Graph25_fehx3026,Graph25_fely3026,Graph25_fehy3026);
   grae->SetName("Graph25");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3026 = new TH1F("Graph_Graph3026","Graph",100,0.9499419,0.9576163);
   Graph_Graph3026->SetMinimum(11.8);
   Graph_Graph3026->SetMaximum(13);
   Graph_Graph3026->SetDirectory(0);
   Graph_Graph3026->SetStats(0);
   Graph_Graph3026->SetLineWidth(2);
   Graph_Graph3026->SetMarkerStyle(0);
   Graph_Graph3026->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3026->GetXaxis()->SetLabelFont(132);
   Graph_Graph3026->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3026->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetXaxis()->SetTitleFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetYaxis()->SetTitleFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3026);
   
   grae->Draw("lp");
   
   Double_t Graph26_fx3027[2] = {
   0.9296512,
   0.9296512};
   Double_t Graph26_fy3027[2] = {
   10.1,
   10.1};
   Double_t Graph26_felx3027[2] = {
   0,
   0.02267442};
   Double_t Graph26_fely3027[2] = {
   0,
   0};
   Double_t Graph26_fehx3027[2] = {
   0.02790698,
   0};
   Double_t Graph26_fehy3027[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph26_fx3027,Graph26_fy3027,Graph26_felx3027,Graph26_fehx3027,Graph26_fely3027,Graph26_fehy3027);
   grae->SetName("Graph26");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3027 = new TH1F("Graph_Graph3027","Graph",100,0.9019186,0.9626163);
   Graph_Graph3027->SetMinimum(10);
   Graph_Graph3027->SetMaximum(11.2);
   Graph_Graph3027->SetDirectory(0);
   Graph_Graph3027->SetStats(0);
   Graph_Graph3027->SetLineWidth(2);
   Graph_Graph3027->SetMarkerStyle(0);
   Graph_Graph3027->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3027->GetXaxis()->SetLabelFont(132);
   Graph_Graph3027->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3027->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetXaxis()->SetTitleFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetYaxis()->SetTitleFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3027);
   
   grae->Draw("lp");
   
   Double_t Graph27_fx3028[2] = {
   0.9296512,
   0.9296512};
   Double_t Graph27_fy3028[2] = {
   10.1,
   10.1};
   Double_t Graph27_felx3028[2] = {
   0,
   0.001162791};
   Double_t Graph27_fely3028[2] = {
   0,
   0};
   Double_t Graph27_fehx3028[2] = {
   0.002325581,
   0};
   Double_t Graph27_fehy3028[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph27_fx3028,Graph27_fy3028,Graph27_felx3028,Graph27_fehx3028,Graph27_fely3028,Graph27_fehy3028);
   grae->SetName("Graph27");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3028 = new TH1F("Graph_Graph3028","Graph",100,0.9281395,0.9323256);
   Graph_Graph3028->SetMinimum(10);
   Graph_Graph3028->SetMaximum(11.2);
   Graph_Graph3028->SetDirectory(0);
   Graph_Graph3028->SetStats(0);
   Graph_Graph3028->SetLineWidth(2);
   Graph_Graph3028->SetMarkerStyle(0);
   Graph_Graph3028->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3028->GetXaxis()->SetLabelFont(132);
   Graph_Graph3028->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3028->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetXaxis()->SetTitleFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetYaxis()->SetTitleFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3028);
   
   grae->Draw("lp");
      tex = new TLatex(1.3,11,"R_{W^{#pm}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TPaveText *pt = new TPaveText(0.15,0.84,0.35,0.94,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   AText = pt->AddText("LHCb");
   AText = pt->AddText("#sqrt{s} = 8 TeV");
   pt->Draw();
   
   pt = new TPaveText(0.6,0.83,0.9,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   AText = pt->AddText("Data");
   AText = pt->AddText("POWHEG");
   AText = pt->AddText("aMC@NLO");
   pt->Draw();
   pave = new TPave(0.5918367,38.96104,1.408163,49.35065,1,"br");
   pave->SetFillStyle(0);
   pave->SetLineWidth(2);
   pave->Draw();
   pave = new TPave(0.5,0.92,0.6,0.95,0,"brNDC");
   pave->SetName("");

   ci = TColor::GetColor("#ffff33");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   pave = new TPave(0.525,0.92,0.575,0.95,0,"brNDC");
   pave->SetName("");

   ci = TColor::GetColor("#ffcc00");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   
   Double_t Graph28_fx3029[1] = {
   1.05};
   Double_t Graph28_fy3029[1] = {
   44.5178};
   Double_t Graph28_felx3029[1] = {
   0.05};
   Double_t Graph28_fely3029[1] = {
   0};
   Double_t Graph28_fehx3029[1] = {
   0.05};
   Double_t Graph28_fehy3029[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph28_fx3029,Graph28_fy3029,Graph28_felx3029,Graph28_fehx3029,Graph28_fely3029,Graph28_fehy3029);
   grae->SetName("Graph28");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3029 = new TH1F("Graph_Graph3029","Graph",100,0.99,1.11);
   Graph_Graph3029->SetMinimum(44.4178);
   Graph_Graph3029->SetMaximum(45.6178);
   Graph_Graph3029->SetDirectory(0);
   Graph_Graph3029->SetStats(0);
   Graph_Graph3029->SetLineWidth(2);
   Graph_Graph3029->SetMarkerStyle(0);
   Graph_Graph3029->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3029->GetXaxis()->SetLabelFont(132);
   Graph_Graph3029->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3029->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetXaxis()->SetTitleFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetYaxis()->SetTitleFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3029);
   
   grae->Draw("lp");
   
   Double_t Graph29_fx3030[1] = {
   1.05};
   Double_t Graph29_fy3030[1] = {
   44.5178};
   Double_t Graph29_felx3030[1] = {
   0.025};
   Double_t Graph29_fely3030[1] = {
   0};
   Double_t Graph29_fehx3030[1] = {
   0.025};
   Double_t Graph29_fehy3030[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph29_fx3030,Graph29_fy3030,Graph29_felx3030,Graph29_fehx3030,Graph29_fely3030,Graph29_fehy3030);
   grae->SetName("Graph29");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3030 = new TH1F("Graph_Graph3030","Graph",100,1.02,1.08);
   Graph_Graph3030->SetMinimum(44.4178);
   Graph_Graph3030->SetMaximum(45.6178);
   Graph_Graph3030->SetDirectory(0);
   Graph_Graph3030->SetStats(0);
   Graph_Graph3030->SetLineWidth(2);
   Graph_Graph3030->SetMarkerStyle(0);
   Graph_Graph3030->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3030->GetXaxis()->SetLabelFont(132);
   Graph_Graph3030->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3030->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetXaxis()->SetTitleFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetYaxis()->SetTitleFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3030);
   
   grae->Draw("lp");
   
   Double_t Graph30_fx3031[1] = {
   1.05};
   Double_t Graph30_fy3031[1] = {
   41.5};
   Double_t Graph30_felx3031[1] = {
   0.05};
   Double_t Graph30_fely3031[1] = {
   0};
   Double_t Graph30_fehx3031[1] = {
   0.05};
   Double_t Graph30_fehy3031[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph30_fx3031,Graph30_fy3031,Graph30_felx3031,Graph30_fehx3031,Graph30_fely3031,Graph30_fehy3031);
   grae->SetName("Graph30");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3031 = new TH1F("Graph_Graph3031","Graph",100,0.99,1.11);
   Graph_Graph3031->SetMinimum(41.4);
   Graph_Graph3031->SetMaximum(42.6);
   Graph_Graph3031->SetDirectory(0);
   Graph_Graph3031->SetStats(0);
   Graph_Graph3031->SetLineWidth(2);
   Graph_Graph3031->SetMarkerStyle(0);
   Graph_Graph3031->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3031->GetXaxis()->SetLabelFont(132);
   Graph_Graph3031->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3031->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetXaxis()->SetTitleFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetYaxis()->SetTitleFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3031);
   
   grae->Draw("lp");
   
   Double_t Graph31_fx3032[1] = {
   1.05};
   Double_t Graph31_fy3032[1] = {
   41.5};
   Double_t Graph31_felx3032[1] = {
   0.025};
   Double_t Graph31_fely3032[1] = {
   0};
   Double_t Graph31_fehx3032[1] = {
   0.025};
   Double_t Graph31_fehy3032[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph31_fx3032,Graph31_fy3032,Graph31_felx3032,Graph31_fehx3032,Graph31_fely3032,Graph31_fehy3032);
   grae->SetName("Graph31");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3032 = new TH1F("Graph_Graph3032","Graph",100,1.02,1.08);
   Graph_Graph3032->SetMinimum(41.4);
   Graph_Graph3032->SetMaximum(42.6);
   Graph_Graph3032->SetDirectory(0);
   Graph_Graph3032->SetStats(0);
   Graph_Graph3032->SetLineWidth(2);
   Graph_Graph3032->SetMarkerStyle(0);
   Graph_Graph3032->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3032->GetXaxis()->SetLabelFont(132);
   Graph_Graph3032->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3032->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetXaxis()->SetTitleFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetYaxis()->SetTitleFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3032);
   
   grae->Draw("lp");
   upperPad->Modified();
   canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.01,0.995,0.995);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(-0.04212245,-4.923077,0.5701224,41.23077);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(0);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   lowerPad->SetLeftMargin(0.01);
   lowerPad->SetRightMargin(0.01);
   lowerPad->SetTopMargin(0.785);
   lowerPad->SetBottomMargin(0.02);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameLineWidth(0);
   lowerPad->SetFrameBorderMode(0);
   
   TH1D *__2 = new TH1D("__2","",1,-0.036,0.564);
   __2->SetMinimum(-4);
   __2->SetMaximum(5);
   __2->SetStats(0);
   __2->SetLineWidth(2);
   __2->SetMarkerStyle(0);
   __2->GetXaxis()->SetNdivisions(1005);
   __2->GetXaxis()->SetLabelFont(132);
   __2->GetXaxis()->SetLabelOffset(0.02);
   __2->GetXaxis()->SetLabelSize(0.05);
   __2->GetXaxis()->SetTitleSize(0.06);
   __2->GetXaxis()->SetTitleFont(132);
   __2->GetYaxis()->SetLabelFont(132);
   __2->GetYaxis()->SetLabelSize(0.05);
   __2->GetYaxis()->SetTitleSize(0.06);
   __2->GetYaxis()->SetTitleFont(132);
   __2->GetZaxis()->SetLabelFont(132);
   __2->GetZaxis()->SetLabelSize(0.05);
   __2->GetZaxis()->SetTitleSize(0.06);
   __2->GetZaxis()->SetTitleFont(132);
   __2->Draw("A");
   gaxis = new TGaxis(0.164,1,0.364,1,0.164,0.364,4,"");
   gaxis->SetLabelOffset(0.02);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.2);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetTitle("A(Wj)");
   gaxis->SetLineWidth(2);
   gaxis->SetLabelFont(132);
   gaxis->Draw();
   pave = new TPave(0.2487029,1.5,0.2792971,4.5,0,"br");

   ci = TColor::GetColor("#ffff33");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   pave = new TPave(0.261,1.5,0.267,4.5,0,"br");

   ci = TColor::GetColor("#ffcc00");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   line = new TLine(0.264,1.5,0.264,4.5);

   ci = TColor::GetColor("#ffcc00");
   line->SetLineColor(ci);
   line->Draw();
   
   Double_t Graph0_fx3033[2] = {
   0.2424,
   0.2424};
   Double_t Graph0_fy3033[2] = {
   3.9,
   3.9};
   Double_t Graph0_felx3033[2] = {
   0,
   0.011};
   Double_t Graph0_fely3033[2] = {
   0,
   0};
   Double_t Graph0_fehx3033[2] = {
   0.0113,
   0};
   Double_t Graph0_fehy3033[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph0_fx3033,Graph0_fy3033,Graph0_felx3033,Graph0_fehx3033,Graph0_fely3033,Graph0_fehy3033);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3033 = new TH1F("Graph_Graph3033","Graph",100,0.22917,0.25593);
   Graph_Graph3033->SetMinimum(3.8);
   Graph_Graph3033->SetMaximum(5);
   Graph_Graph3033->SetDirectory(0);
   Graph_Graph3033->SetStats(0);
   Graph_Graph3033->SetLineWidth(2);
   Graph_Graph3033->SetMarkerStyle(0);
   Graph_Graph3033->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3033->GetXaxis()->SetLabelFont(132);
   Graph_Graph3033->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3033->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetXaxis()->SetTitleFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetYaxis()->SetTitleFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3033);
   
   grae->Draw("lp");
   
   Double_t Graph1_fx3034[2] = {
   0.2424,
   0.2424};
   Double_t Graph1_fy3034[2] = {
   3.9,
   3.9};
   Double_t Graph1_felx3034[2] = {
   0,
   0.0013};
   Double_t Graph1_fely3034[2] = {
   0,
   0};
   Double_t Graph1_fehx3034[2] = {
   0.0018,
   0};
   Double_t Graph1_fehy3034[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph1_fx3034,Graph1_fy3034,Graph1_felx3034,Graph1_fehx3034,Graph1_fely3034,Graph1_fehy3034);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3034 = new TH1F("Graph_Graph3034","Graph",100,0.24079,0.24451);
   Graph_Graph3034->SetMinimum(3.8);
   Graph_Graph3034->SetMaximum(5);
   Graph_Graph3034->SetDirectory(0);
   Graph_Graph3034->SetStats(0);
   Graph_Graph3034->SetLineWidth(2);
   Graph_Graph3034->SetMarkerStyle(0);
   Graph_Graph3034->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3034->GetXaxis()->SetLabelFont(132);
   Graph_Graph3034->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3034->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetXaxis()->SetTitleFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetYaxis()->SetTitleFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3034);
   
   grae->Draw("lp");
   
   Double_t Graph2_fx3035[2] = {
   0.2306,
   0.2306};
   Double_t Graph2_fy3035[2] = {
   2.1,
   2.1};
   Double_t Graph2_felx3035[2] = {
   0,
   0.0116};
   Double_t Graph2_fely3035[2] = {
   0,
   0};
   Double_t Graph2_fehx3035[2] = {
   0.014,
   0};
   Double_t Graph2_fehy3035[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph2_fx3035,Graph2_fy3035,Graph2_felx3035,Graph2_fehx3035,Graph2_fely3035,Graph2_fehy3035);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(14);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3035 = new TH1F("Graph_Graph3035","Graph",100,0.21644,0.24716);
   Graph_Graph3035->SetMinimum(2);
   Graph_Graph3035->SetMaximum(3.2);
   Graph_Graph3035->SetDirectory(0);
   Graph_Graph3035->SetStats(0);
   Graph_Graph3035->SetLineWidth(2);
   Graph_Graph3035->SetMarkerStyle(0);
   Graph_Graph3035->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3035->GetXaxis()->SetLabelFont(132);
   Graph_Graph3035->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3035->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetXaxis()->SetTitleFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetYaxis()->SetTitleFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3035);
   
   grae->Draw("lp");
   
   Double_t Graph3_fx3036[2] = {
   0.2306,
   0.2306};
   Double_t Graph3_fy3036[2] = {
   2.1,
   2.1};
   Double_t Graph3_felx3036[2] = {
   0,
   0.0007};
   Double_t Graph3_fely3036[2] = {
   0,
   0};
   Double_t Graph3_fehx3036[2] = {
   0.0011,
   0};
   Double_t Graph3_fehy3036[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph3_fx3036,Graph3_fy3036,Graph3_felx3036,Graph3_fehx3036,Graph3_fely3036,Graph3_fehy3036);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3036 = new TH1F("Graph_Graph3036","Graph",100,0.22972,0.23188);
   Graph_Graph3036->SetMinimum(2);
   Graph_Graph3036->SetMaximum(3.2);
   Graph_Graph3036->SetDirectory(0);
   Graph_Graph3036->SetStats(0);
   Graph_Graph3036->SetLineWidth(2);
   Graph_Graph3036->SetMarkerStyle(0);
   Graph_Graph3036->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3036->GetXaxis()->SetLabelFont(132);
   Graph_Graph3036->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3036->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetXaxis()->SetTitleFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetYaxis()->SetTitleFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3036);
   
   grae->Draw("lp");
      tex = new TLatex(1.3,3,"A(Wj)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   lowerPad->Modified();
   canvas->cd();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
}


==> figs/Fig3l.C <==
void wj_eta_8TeV()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Thu Apr 28 10:18:24 2016) by ROOT version6.04/10
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,600,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0.16);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottomPad
   TPad *bottomPad = new TPad("bottomPad", "bottomPad",0.005,0.05,0.995,0.995);
   bottomPad->Draw();
   bottomPad->cd();
   bottomPad->Range(-0.1728395,-0.5345454,1.061728,3.283636);
   bottomPad->SetFillColor(0);
   bottomPad->SetFillStyle(4000);
   bottomPad->SetBorderMode(0);
   bottomPad->SetBorderSize(2);
   bottomPad->SetTickx(1);
   bottomPad->SetTicky(1);
   bottomPad->SetLeftMargin(0.14);
   bottomPad->SetRightMargin(0.05);
   bottomPad->SetTopMargin(0.585);
   bottomPad->SetBottomMargin(0.14);
   bottomPad->SetFrameLineWidth(2);
   bottomPad->SetFrameBorderMode(0);
   bottomPad->SetFrameLineWidth(2);
   bottomPad->SetFrameBorderMode(0);
   
   TH1F *__145 = new TH1F("__145","",1,0,1);
   __145->SetDirectory(0);
   __145->SetStats(0);
   __145->SetFillStyle(0);
   __145->SetLineWidth(2);
   __145->SetMarkerStyle(0);
   __145->GetXaxis()->SetNdivisions(4);
   __145->GetXaxis()->SetLabelFont(132);
   __145->GetXaxis()->SetLabelOffset(999);
   __145->GetXaxis()->SetLabelSize(0);
   __145->GetXaxis()->SetTitleSize(0.06);
   __145->GetXaxis()->SetTitleFont(132);
   __145->GetYaxis()->SetTitle("Ratio");
   __145->GetYaxis()->CenterTitle(true);
   __145->GetYaxis()->SetLabelFont(132);
   __145->GetYaxis()->SetLabelOffset(999);
   __145->GetYaxis()->SetLabelSize(0.05);
   __145->GetYaxis()->SetTitleSize(0.06);
   __145->GetYaxis()->SetTitleFont(132);
   __145->GetZaxis()->SetLabelFont(132);
   __145->GetZaxis()->SetLabelSize(0.05);
   __145->GetZaxis()->SetTitleSize(0.06);
   __145->GetZaxis()->SetTitleFont(132);
   __145->Draw("");
   
   TH1F *_copy__146 = new TH1F("_copy__146","",1,0,1);
   _copy__146->SetDirectory(0);
   _copy__146->SetStats(0);
   _copy__146->SetFillStyle(0);
   _copy__146->SetLineWidth(2);
   _copy__146->SetMarkerStyle(0);
   _copy__146->GetXaxis()->SetNdivisions(4);
   _copy__146->GetXaxis()->SetLabelFont(132);
   _copy__146->GetXaxis()->SetLabelOffset(999);
   _copy__146->GetXaxis()->SetLabelSize(0);
   _copy__146->GetXaxis()->SetTitleSize(0.06);
   _copy__146->GetXaxis()->SetTitleFont(132);
   _copy__146->GetYaxis()->SetTitle("Ratio");
   _copy__146->GetYaxis()->CenterTitle(true);
   _copy__146->GetYaxis()->SetLabelFont(132);
   _copy__146->GetYaxis()->SetLabelOffset(999);
   _copy__146->GetYaxis()->SetLabelSize(0.05);
   _copy__146->GetYaxis()->SetTitleSize(0.06);
   _copy__146->GetYaxis()->SetTitleFont(132);
   _copy__146->GetZaxis()->SetLabelFont(132);
   _copy__146->GetZaxis()->SetLabelSize(0.05);
   _copy__146->GetZaxis()->SetTitleSize(0.06);
   _copy__146->GetZaxis()->SetTitleFont(132);
   _copy__146->Draw("sameaxis");
   bottomPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(1.567901,-45.55379,4.654321,65.55546);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.41);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   Double_t xAxis121[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wp_eta_toterr__147 = new TH1F("wp_eta_toterr__147","wp_eta",4, xAxis121);
   wp_eta_toterr__147->SetBinContent(1,44.48695);
   wp_eta_toterr__147->SetBinContent(2,36.18721);
   wp_eta_toterr__147->SetBinContent(3,22.58616);
   wp_eta_toterr__147->SetBinContent(4,6.068387);
   wp_eta_toterr__147->SetBinContent(5,6.068387);
   wp_eta_toterr__147->SetBinError(1,4.178366);
   wp_eta_toterr__147->SetBinError(2,3.399085);
   wp_eta_toterr__147->SetBinError(3,1.937638);
   wp_eta_toterr__147->SetBinError(4,0.473664);
   wp_eta_toterr__147->SetBinError(5,0.473664);
   wp_eta_toterr__147->SetMinimum(0.001);
   wp_eta_toterr__147->SetMaximum(60);
   wp_eta_toterr__147->SetEntries(9);
   wp_eta_toterr__147->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   wp_eta_toterr__147->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wp_eta_toterr__147->SetLineColor(ci);
   wp_eta_toterr__147->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wp_eta_toterr__147->SetMarkerColor(ci);
   wp_eta_toterr__147->SetMarkerStyle(0);
   wp_eta_toterr__147->GetXaxis()->SetNdivisions(4);
   wp_eta_toterr__147->GetXaxis()->SetLabelFont(132);
   wp_eta_toterr__147->GetXaxis()->SetLabelOffset(999);
   wp_eta_toterr__147->GetXaxis()->SetLabelSize(0);
   wp_eta_toterr__147->GetXaxis()->SetTitleSize(0.06);
   wp_eta_toterr__147->GetXaxis()->SetTitleFont(132);
   wp_eta_toterr__147->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{#eta^{#mu}} [pb]");
   wp_eta_toterr__147->GetYaxis()->SetLabelFont(132);
   wp_eta_toterr__147->GetYaxis()->SetLabelSize(0.05);
   wp_eta_toterr__147->GetYaxis()->SetTitleSize(0.06);
   wp_eta_toterr__147->GetYaxis()->SetTitleFont(132);
   wp_eta_toterr__147->GetZaxis()->SetLabelFont(132);
   wp_eta_toterr__147->GetZaxis()->SetLabelSize(0.05);
   wp_eta_toterr__147->GetZaxis()->SetTitleSize(0.06);
   wp_eta_toterr__147->GetZaxis()->SetTitleFont(132);
   wp_eta_toterr__147->Draw("e2");
   Double_t xAxis122[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wp_eta_staterr__148 = new TH1F("wp_eta_staterr__148","wp_eta",4, xAxis122);
   wp_eta_staterr__148->SetBinContent(1,44.48695);
   wp_eta_staterr__148->SetBinContent(2,36.18721);
   wp_eta_staterr__148->SetBinContent(3,22.58616);
   wp_eta_staterr__148->SetBinContent(4,6.068387);
   wp_eta_staterr__148->SetBinContent(5,6.068387);
   wp_eta_staterr__148->SetBinError(1,0.305628);
   wp_eta_staterr__148->SetBinError(2,0.2473742);
   wp_eta_staterr__148->SetBinError(3,0.1921072);
   wp_eta_staterr__148->SetBinError(4,0.07689115);
   wp_eta_staterr__148->SetBinError(5,0.07689115);
   wp_eta_staterr__148->SetMinimum(0.001);
   wp_eta_staterr__148->SetMaximum(60);
   wp_eta_staterr__148->SetEntries(9);
   wp_eta_staterr__148->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   wp_eta_staterr__148->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   wp_eta_staterr__148->SetLineColor(ci);
   wp_eta_staterr__148->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   wp_eta_staterr__148->SetMarkerColor(ci);
   wp_eta_staterr__148->SetMarkerStyle(0);
   wp_eta_staterr__148->GetXaxis()->SetNdivisions(4);
   wp_eta_staterr__148->GetXaxis()->SetLabelFont(132);
   wp_eta_staterr__148->GetXaxis()->SetLabelOffset(999);
   wp_eta_staterr__148->GetXaxis()->SetLabelSize(0);
   wp_eta_staterr__148->GetXaxis()->SetTitleSize(0.06);
   wp_eta_staterr__148->GetXaxis()->SetTitleFont(132);
   wp_eta_staterr__148->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{#eta^{#mu}} [pb]");
   wp_eta_staterr__148->GetYaxis()->SetLabelFont(132);
   wp_eta_staterr__148->GetYaxis()->SetLabelSize(0.05);
   wp_eta_staterr__148->GetYaxis()->SetTitleSize(0.06);
   wp_eta_staterr__148->GetYaxis()->SetTitleFont(132);
   wp_eta_staterr__148->GetZaxis()->SetLabelFont(132);
   wp_eta_staterr__148->GetZaxis()->SetLabelSize(0.05);
   wp_eta_staterr__148->GetZaxis()->SetTitleSize(0.06);
   wp_eta_staterr__148->GetZaxis()->SetTitleFont(132);
   wp_eta_staterr__148->Draw("e2same");
   Double_t xAxis123[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wm_eta_toterr__149 = new TH1F("wm_eta_toterr__149","wm_eta",4, xAxis123);
   wm_eta_toterr__149->SetBinContent(1,20.31135);
   wm_eta_toterr__149->SetBinContent(2,19.05704);
   wm_eta_toterr__149->SetBinContent(3,14.77047);
   wm_eta_toterr__149->SetBinContent(4,6.28784);
   wm_eta_toterr__149->SetBinContent(5,6.28784);
   wm_eta_toterr__149->SetBinError(1,2.211244);
   wm_eta_toterr__149->SetBinError(2,2.174277);
   wm_eta_toterr__149->SetBinError(3,1.504852);
   wm_eta_toterr__149->SetBinError(4,0.7324271);
   wm_eta_toterr__149->SetBinError(5,0.7324271);
   wm_eta_toterr__149->SetMinimum(0.001);
   wm_eta_toterr__149->SetMaximum(60);
   wm_eta_toterr__149->SetEntries(9);
   wm_eta_toterr__149->SetStats(0);

   ci = TColor::GetColor("#00ccff");
   wm_eta_toterr__149->SetFillColor(ci);

   ci = TColor::GetColor("#00ccff");
   wm_eta_toterr__149->SetLineColor(ci);
   wm_eta_toterr__149->SetLineWidth(2);

   ci = TColor::GetColor("#00ccff");
   wm_eta_toterr__149->SetMarkerColor(ci);
   wm_eta_toterr__149->SetMarkerStyle(0);
   wm_eta_toterr__149->GetXaxis()->SetNdivisions(4);
   wm_eta_toterr__149->GetXaxis()->SetLabelFont(132);
   wm_eta_toterr__149->GetXaxis()->SetLabelOffset(999);
   wm_eta_toterr__149->GetXaxis()->SetLabelSize(0);
   wm_eta_toterr__149->GetXaxis()->SetTitleSize(0.06);
   wm_eta_toterr__149->GetXaxis()->SetTitleFont(132);
   wm_eta_toterr__149->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{#eta^{#mu}} [pb]");
   wm_eta_toterr__149->GetYaxis()->SetLabelFont(132);
   wm_eta_toterr__149->GetYaxis()->SetLabelSize(0.05);
   wm_eta_toterr__149->GetYaxis()->SetTitleSize(0.06);
   wm_eta_toterr__149->GetYaxis()->SetTitleFont(132);
   wm_eta_toterr__149->GetZaxis()->SetLabelFont(132);
   wm_eta_toterr__149->GetZaxis()->SetLabelSize(0.05);
   wm_eta_toterr__149->GetZaxis()->SetTitleSize(0.06);
   wm_eta_toterr__149->GetZaxis()->SetTitleFont(132);
   wm_eta_toterr__149->Draw("e2same");
   Double_t xAxis124[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wm_eta_staterr__150 = new TH1F("wm_eta_staterr__150","wm_eta",4, xAxis124);
   wm_eta_staterr__150->SetBinContent(1,20.31135);
   wm_eta_staterr__150->SetBinContent(2,19.05704);
   wm_eta_staterr__150->SetBinContent(3,14.77047);
   wm_eta_staterr__150->SetBinContent(4,6.28784);
   wm_eta_staterr__150->SetBinContent(5,6.28784);
   wm_eta_staterr__150->SetBinError(1,0.2067664);
   wm_eta_staterr__150->SetBinError(2,0.1786075);
   wm_eta_staterr__150->SetBinError(3,0.1537429);
   wm_eta_staterr__150->SetBinError(4,0.0794311);
   wm_eta_staterr__150->SetBinError(5,0.0794311);
   wm_eta_staterr__150->SetMinimum(0.001);
   wm_eta_staterr__150->SetMaximum(60);
   wm_eta_staterr__150->SetEntries(9);
   wm_eta_staterr__150->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   wm_eta_staterr__150->SetFillColor(ci);

   ci = TColor::GetColor("#0033ff");
   wm_eta_staterr__150->SetLineColor(ci);
   wm_eta_staterr__150->SetLineWidth(2);

   ci = TColor::GetColor("#0033ff");
   wm_eta_staterr__150->SetMarkerColor(ci);
   wm_eta_staterr__150->SetMarkerStyle(0);
   wm_eta_staterr__150->GetXaxis()->SetNdivisions(4);
   wm_eta_staterr__150->GetXaxis()->SetLabelFont(132);
   wm_eta_staterr__150->GetXaxis()->SetLabelOffset(999);
   wm_eta_staterr__150->GetXaxis()->SetLabelSize(0);
   wm_eta_staterr__150->GetXaxis()->SetTitleSize(0.06);
   wm_eta_staterr__150->GetXaxis()->SetTitleFont(132);
   wm_eta_staterr__150->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{#eta^{#mu}} [pb]");
   wm_eta_staterr__150->GetYaxis()->SetLabelFont(132);
   wm_eta_staterr__150->GetYaxis()->SetLabelSize(0.05);
   wm_eta_staterr__150->GetYaxis()->SetTitleSize(0.06);
   wm_eta_staterr__150->GetYaxis()->SetTitleFont(132);
   wm_eta_staterr__150->GetZaxis()->SetLabelFont(132);
   wm_eta_staterr__150->GetZaxis()->SetLabelSize(0.05);
   wm_eta_staterr__150->GetZaxis()->SetTitleSize(0.06);
   wm_eta_staterr__150->GetZaxis()->SetTitleFont(132);
   wm_eta_staterr__150->Draw("e2same");
   TBox *box = new TBox(3.5,5.555413,4.5,7.020267);
   box->SetFillColor(19);
   box->SetFillStyle(0);

   ci = TColor::GetColor("#ffff00");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   Double_t eta_plus_toterrs_fx3177[4] = {
   2.325,
   2.825,
   3.325,
   3.875};
   Double_t eta_plus_toterrs_fy3177[4] = {
   47.32533,
   38.9919,
   23.46391,
   5.924761};
   Double_t eta_plus_toterrs_felx3177[4] = {
   0,
   0,
   0,
   0};
   Double_t eta_plus_toterrs_fely3177[4] = {
   3.540604,
   2.964117,
   2.407115,
   0.58535};
   Double_t eta_plus_toterrs_fehx3177[4] = {
   0,
   0,
   0,
   0};
   Double_t eta_plus_toterrs_fehy3177[4] = {
   3.05974,
   3.019728,
   1.770769,
   0.6694141};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(4,eta_plus_toterrs_fx3177,eta_plus_toterrs_fy3177,eta_plus_toterrs_felx3177,eta_plus_toterrs_fehx3177,eta_plus_toterrs_fely3177,eta_plus_toterrs_fehy3177);
   grae->SetName("eta_plus_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph_eta_plus_toterrs30653177 = new TH1F("Graph_Graph_eta_plus_toterrs30653177","",100,2.17,4.03);
   Graph_Graph_eta_plus_toterrs30653177->SetMinimum(0.001);
   Graph_Graph_eta_plus_toterrs30653177->SetMaximum(60);
   Graph_Graph_eta_plus_toterrs30653177->SetDirectory(0);
   Graph_Graph_eta_plus_toterrs30653177->SetStats(0);
   Graph_Graph_eta_plus_toterrs30653177->SetLineWidth(2);
   Graph_Graph_eta_plus_toterrs30653177->SetMarkerStyle(0);
   Graph_Graph_eta_plus_toterrs30653177->GetXaxis()->SetNdivisions(4);
   Graph_Graph_eta_plus_toterrs30653177->GetXaxis()->SetLabelFont(132);
   Graph_Graph_eta_plus_toterrs30653177->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_eta_plus_toterrs30653177->GetXaxis()->SetLabelSize(0);
   Graph_Graph_eta_plus_toterrs30653177->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_eta_plus_toterrs30653177->GetXaxis()->SetTitleFont(132);
   Graph_Graph_eta_plus_toterrs30653177->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{#eta^{#mu}} [pb]");
   Graph_Graph_eta_plus_toterrs30653177->GetYaxis()->SetLabelFont(132);
   Graph_Graph_eta_plus_toterrs30653177->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_eta_plus_toterrs30653177->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_eta_plus_toterrs30653177->GetYaxis()->SetTitleFont(132);
   Graph_Graph_eta_plus_toterrs30653177->GetZaxis()->SetLabelFont(132);
   Graph_Graph_eta_plus_toterrs30653177->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_eta_plus_toterrs30653177->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_eta_plus_toterrs30653177->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_eta_plus_toterrs30653177);
   
   grae->Draw("p1p");
   
   Double_t eta_plus_toterrs_fx3178[4] = {
   2.175,
   2.675,
   3.175,
   3.75};
   Double_t eta_plus_toterrs_fy3178[4] = {
   47.79052,
   39.73359,
   24.34292,
   6.287156};
   Double_t eta_plus_toterrs_felx3178[4] = {
   0,
   0,
   0,
   0};
   Double_t eta_plus_toterrs_fely3178[4] = {
   3.555086,
   3.167225,
   2.012039,
   0.5928745};
   Double_t eta_plus_toterrs_fehx3178[4] = {
   0,
   0,
   0,
   0};
   Double_t eta_plus_toterrs_fehy3178[4] = {
   3.712474,
   3.28169,
   2.136315,
   0.6808392};
   grae = new TGraphAsymmErrors(4,eta_plus_toterrs_fx3178,eta_plus_toterrs_fy3178,eta_plus_toterrs_felx3178,eta_plus_toterrs_fehx3178,eta_plus_toterrs_fely3178,eta_plus_toterrs_fehy3178);
   grae->SetName("eta_plus_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_eta_plus_toterrs30673178 = new TH1F("Graph_Graph_eta_plus_toterrs30673178","",100,2.0175,3.9075);
   Graph_Graph_eta_plus_toterrs30673178->SetMinimum(0.001);
   Graph_Graph_eta_plus_toterrs30673178->SetMaximum(60);
   Graph_Graph_eta_plus_toterrs30673178->SetDirectory(0);
   Graph_Graph_eta_plus_toterrs30673178->SetStats(0);
   Graph_Graph_eta_plus_toterrs30673178->SetLineWidth(2);
   Graph_Graph_eta_plus_toterrs30673178->SetMarkerStyle(0);
   Graph_Graph_eta_plus_toterrs30673178->GetXaxis()->SetNdivisions(4);
   Graph_Graph_eta_plus_toterrs30673178->GetXaxis()->SetLabelFont(132);
   Graph_Graph_eta_plus_toterrs30673178->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_eta_plus_toterrs30673178->GetXaxis()->SetLabelSize(0);
   Graph_Graph_eta_plus_toterrs30673178->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_eta_plus_toterrs30673178->GetXaxis()->SetTitleFont(132);
   Graph_Graph_eta_plus_toterrs30673178->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{#eta^{#mu}} [pb]");
   Graph_Graph_eta_plus_toterrs30673178->GetYaxis()->SetLabelFont(132);
   Graph_Graph_eta_plus_toterrs30673178->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_eta_plus_toterrs30673178->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_eta_plus_toterrs30673178->GetYaxis()->SetTitleFont(132);
   Graph_Graph_eta_plus_toterrs30673178->GetZaxis()->SetLabelFont(132);
   Graph_Graph_eta_plus_toterrs30673178->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_eta_plus_toterrs30673178->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_eta_plus_toterrs30673178->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_eta_plus_toterrs30673178);
   
   grae->Draw("p1p");
   
   Double_t eta_minus_toterrs_fx3179[4] = {
   2.325,
   2.825,
   3.325,
   4.25};
   Double_t eta_minus_toterrs_fy3179[4] = {
   24.69105,
   21.53431,
   16.77246,
   6.521709};
   Double_t eta_minus_toterrs_felx3179[4] = {
   0,
   0,
   0,
   0};
   Double_t eta_minus_toterrs_fely3179[4] = {
   2.650178,
   1.505858,
   2.136883,
   0.7587894};
   Double_t eta_minus_toterrs_fehx3179[4] = {
   0,
   0,
   0,
   0};
   Double_t eta_minus_toterrs_fehy3179[4] = {
   1.770777,
   1.514672,
   1.574916,
   0.7803406};
   grae = new TGraphAsymmErrors(4,eta_minus_toterrs_fx3179,eta_minus_toterrs_fy3179,eta_minus_toterrs_felx3179,eta_minus_toterrs_fehx3179,eta_minus_toterrs_fely3179,eta_minus_toterrs_fehy3179);
   grae->SetName("eta_minus_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(26);
   
   TH1F *Graph_Graph_eta_minus_toterrs30773179 = new TH1F("Graph_Graph_eta_minus_toterrs30773179","",100,2.1325,4.4425);
   Graph_Graph_eta_minus_toterrs30773179->SetMinimum(0.001);
   Graph_Graph_eta_minus_toterrs30773179->SetMaximum(60);
   Graph_Graph_eta_minus_toterrs30773179->SetDirectory(0);
   Graph_Graph_eta_minus_toterrs30773179->SetStats(0);
   Graph_Graph_eta_minus_toterrs30773179->SetLineWidth(2);
   Graph_Graph_eta_minus_toterrs30773179->SetMarkerStyle(0);
   Graph_Graph_eta_minus_toterrs30773179->GetXaxis()->SetNdivisions(4);
   Graph_Graph_eta_minus_toterrs30773179->GetXaxis()->SetLabelFont(132);
   Graph_Graph_eta_minus_toterrs30773179->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_eta_minus_toterrs30773179->GetXaxis()->SetLabelSize(0);
   Graph_Graph_eta_minus_toterrs30773179->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_eta_minus_toterrs30773179->GetXaxis()->SetTitleFont(132);
   Graph_Graph_eta_minus_toterrs30773179->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{#eta^{#mu}} [pb]");
   Graph_Graph_eta_minus_toterrs30773179->GetYaxis()->SetLabelFont(132);
   Graph_Graph_eta_minus_toterrs30773179->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_eta_minus_toterrs30773179->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_eta_minus_toterrs30773179->GetYaxis()->SetTitleFont(132);
   Graph_Graph_eta_minus_toterrs30773179->GetZaxis()->SetLabelFont(132);
   Graph_Graph_eta_minus_toterrs30773179->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_eta_minus_toterrs30773179->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_eta_minus_toterrs30773179->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_eta_minus_toterrs30773179);
   
   grae->Draw("p1p");
   
   Double_t eta_minus_toterrs_fx3180[4] = {
   2.175,
   2.675,
   3.175,
   4.125};
   Double_t eta_minus_toterrs_fy3180[4] = {
   24.34978,
   21.59002,
   16.53536,
   6.707781};
   Double_t eta_minus_toterrs_felx3180[4] = {
   0,
   0,
   0,
   0};
   Double_t eta_minus_toterrs_fely3180[4] = {
   1.887475,
   1.685778,
   1.408083,
   0.7344018};
   Double_t eta_minus_toterrs_fehx3180[4] = {
   0,
   0,
   0,
   0};
   Double_t eta_minus_toterrs_fehy3180[4] = {
   1.946961,
   1.776958,
   1.529902,
   0.7848048};
   grae = new TGraphAsymmErrors(4,eta_minus_toterrs_fx3180,eta_minus_toterrs_fy3180,eta_minus_toterrs_felx3180,eta_minus_toterrs_fehx3180,eta_minus_toterrs_fely3180,eta_minus_toterrs_fehy3180);
   grae->SetName("eta_minus_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_Graph_eta_minus_toterrs30793180 = new TH1F("Graph_Graph_eta_minus_toterrs30793180","",100,1.98,4.32);
   Graph_Graph_eta_minus_toterrs30793180->SetMinimum(0.001);
   Graph_Graph_eta_minus_toterrs30793180->SetMaximum(60);
   Graph_Graph_eta_minus_toterrs30793180->SetDirectory(0);
   Graph_Graph_eta_minus_toterrs30793180->SetStats(0);
   Graph_Graph_eta_minus_toterrs30793180->SetLineWidth(2);
   Graph_Graph_eta_minus_toterrs30793180->SetMarkerStyle(0);
   Graph_Graph_eta_minus_toterrs30793180->GetXaxis()->SetNdivisions(4);
   Graph_Graph_eta_minus_toterrs30793180->GetXaxis()->SetLabelFont(132);
   Graph_Graph_eta_minus_toterrs30793180->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_eta_minus_toterrs30793180->GetXaxis()->SetLabelSize(0);
   Graph_Graph_eta_minus_toterrs30793180->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_eta_minus_toterrs30793180->GetXaxis()->SetTitleFont(132);
   Graph_Graph_eta_minus_toterrs30793180->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{#eta^{#mu}} [pb]");
   Graph_Graph_eta_minus_toterrs30793180->GetYaxis()->SetLabelFont(132);
   Graph_Graph_eta_minus_toterrs30793180->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_eta_minus_toterrs30793180->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_eta_minus_toterrs30793180->GetYaxis()->SetTitleFont(132);
   Graph_Graph_eta_minus_toterrs30793180->GetZaxis()->SetLabelFont(132);
   Graph_Graph_eta_minus_toterrs30793180->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_eta_minus_toterrs30793180->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_eta_minus_toterrs30793180->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_eta_minus_toterrs30793180);
   
   grae->Draw("p1p");
   
   Double_t _fx3181[4] = {
   2.325,
   2.825,
   3.325,
   3.875};
   Double_t _fy3181[4] = {
   47.32533,
   38.9919,
   23.46391,
   5.924761};
   Double_t _felx3181[4] = {
   0,
   0,
   0,
   0};
   Double_t _fely3181[4] = {
   2.535717,
   2.140228,
   1.269583,
   0.3501558};
   Double_t _fehx3181[4] = {
   0,
   0,
   0,
   0};
   Double_t _fehy3181[4] = {
   2.417316,
   2.077194,
   1.218067,
   0.4287262};
   grae = new TGraphAsymmErrors(4,_fx3181,_fy3181,_felx3181,_fehx3181,_fely3181,_fehy3181);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph_Graph30663181 = new TH1F("Graph_Graph_Graph30663181","",100,2.17,4.03);
   Graph_Graph_Graph30663181->SetMinimum(0.001);
   Graph_Graph_Graph30663181->SetMaximum(60);
   Graph_Graph_Graph30663181->SetDirectory(0);
   Graph_Graph_Graph30663181->SetStats(0);
   Graph_Graph_Graph30663181->SetLineWidth(2);
   Graph_Graph_Graph30663181->SetMarkerStyle(0);
   Graph_Graph_Graph30663181->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph30663181->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30663181->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph30663181->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph30663181->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30663181->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30663181->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{#eta^{#mu}} [pb]");
   Graph_Graph_Graph30663181->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30663181->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30663181->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30663181->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30663181->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30663181->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30663181->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30663181->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30663181);
   
   grae->Draw("p1p");
   
   Double_t _fx3182[4] = {
   2.175,
   2.675,
   3.175,
   3.75};
   Double_t _fy3182[4] = {
   47.79052,
   39.73359,
   24.34292,
   6.287156};
   Double_t _felx3182[4] = {
   0,
   0,
   0,
   0};
   Double_t _fely3182[4] = {
   2.911022,
   2.491634,
   1.555553,
   0.4153972};
   Double_t _fehx3182[4] = {
   0,
   0,
   0,
   0};
   Double_t _fehy3182[4] = {
   3.070263,
   2.672722,
   1.706875,
   0.4669943};
   grae = new TGraphAsymmErrors(4,_fx3182,_fy3182,_felx3182,_fehx3182,_fely3182,_fehy3182);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph30683182 = new TH1F("Graph_Graph_Graph30683182","",100,2.0175,3.9075);
   Graph_Graph_Graph30683182->SetMinimum(0.001);
   Graph_Graph_Graph30683182->SetMaximum(60);
   Graph_Graph_Graph30683182->SetDirectory(0);
   Graph_Graph_Graph30683182->SetStats(0);
   Graph_Graph_Graph30683182->SetLineWidth(2);
   Graph_Graph_Graph30683182->SetMarkerStyle(0);
   Graph_Graph_Graph30683182->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph30683182->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30683182->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph30683182->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph30683182->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30683182->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30683182->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{#eta^{#mu}} [pb]");
   Graph_Graph_Graph30683182->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30683182->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30683182->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30683182->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30683182->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30683182->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30683182->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30683182->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30683182);
   
   grae->Draw("p1p");
   
   Double_t _fx3183[4] = {
   2.325,
   2.825,
   3.325,
   4.25};
   Double_t _fy3183[4] = {
   24.69105,
   21.53431,
   16.77246,
   6.521709};
   Double_t _felx3183[4] = {
   0,
   0,
   0,
   0};
   Double_t _fely3183[4] = {
   1.403467,
   1.102299,
   0.935895,
   0.3957744};
   Double_t _fehx3183[4] = {
   0,
   0,
   0,
   0};
   Double_t _fehy3183[4] = {
   1.399612,
   1.006586,
   1.048164,
   0.4442883};
   grae = new TGraphAsymmErrors(4,_fx3183,_fy3183,_felx3183,_fehx3183,_fely3183,_fehy3183);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(26);
   
   TH1F *Graph_Graph_Graph30783183 = new TH1F("Graph_Graph_Graph30783183","",100,2.1325,4.4425);
   Graph_Graph_Graph30783183->SetMinimum(0.001);
   Graph_Graph_Graph30783183->SetMaximum(60);
   Graph_Graph_Graph30783183->SetDirectory(0);
   Graph_Graph_Graph30783183->SetStats(0);
   Graph_Graph_Graph30783183->SetLineWidth(2);
   Graph_Graph_Graph30783183->SetMarkerStyle(0);
   Graph_Graph_Graph30783183->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph30783183->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30783183->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph30783183->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph30783183->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30783183->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30783183->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{#eta^{#mu}} [pb]");
   Graph_Graph_Graph30783183->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30783183->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30783183->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30783183->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30783183->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30783183->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30783183->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30783183->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30783183);
   
   grae->Draw("p1p");
   
   Double_t _fx3184[4] = {
   2.175,
   2.675,
   3.175,
   4.125};
   Double_t _fy3184[4] = {
   24.34978,
   21.59002,
   16.53536,
   6.707781};
   Double_t _felx3184[4] = {
   0,
   0,
   0,
   0};
   Double_t _fely3184[4] = {
   1.482811,
   1.286926,
   0.9989262,
   0.430294};
   Double_t _fehx3184[4] = {
   0,
   0,
   0,
   0};
   Double_t _fehy3184[4] = {
   1.576153,
   1.363707,
   1.084366,
   0.4796934};
   grae = new TGraphAsymmErrors(4,_fx3184,_fy3184,_felx3184,_fehx3184,_fely3184,_fehy3184);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_Graph_Graph30803184 = new TH1F("Graph_Graph_Graph30803184","",100,1.98,4.32);
   Graph_Graph_Graph30803184->SetMinimum(0.001);
   Graph_Graph_Graph30803184->SetMaximum(60);
   Graph_Graph_Graph30803184->SetDirectory(0);
   Graph_Graph_Graph30803184->SetStats(0);
   Graph_Graph_Graph30803184->SetLineWidth(2);
   Graph_Graph_Graph30803184->SetMarkerStyle(0);
   Graph_Graph_Graph30803184->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph30803184->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30803184->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph30803184->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph30803184->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30803184->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30803184->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{#eta^{#mu}} [pb]");
   Graph_Graph_Graph30803184->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30803184->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30803184->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30803184->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30803184->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30803184->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30803184->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30803184->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30803184);
   
   grae->Draw("p1p");
   
   TPaveText *pt = new TPaveText(0.5,0.85,0.85,0.94,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 8 TeV");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.56,0.75,0.95,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.035);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_tot","  Data (#it{W^{#scale[1.2]{#plus}}j})","f");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("data2_tot","  Data (#it{W^{#scale[1.2]{#minus}}j})","f");

   ci = TColor::GetColor("#00ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.56,0.63,0.95,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.035);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("powheg_temp","","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("powheg2_temp","  POWHEG","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("amcatnlo_temp","","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("amcatnlo2_temp","  aMC@NLO","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TPave *pave = new TPave(0.57605,0.7745,0.64135,0.7855,0,"brNDC");

   ci = TColor::GetColor("#0000ff");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   pave = new TPave(0.57605,0.8345,0.64135,0.8455,0,"brNDC");

   ci = TColor::GetColor("#ffcc00");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   Double_t xAxis125[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wp_eta_toterr_copy__151 = new TH1F("wp_eta_toterr_copy__151","wp_eta",4, xAxis125);
   wp_eta_toterr_copy__151->SetBinContent(1,44.48695);
   wp_eta_toterr_copy__151->SetBinContent(2,36.18721);
   wp_eta_toterr_copy__151->SetBinContent(3,22.58616);
   wp_eta_toterr_copy__151->SetBinContent(4,6.068387);
   wp_eta_toterr_copy__151->SetBinContent(5,6.068387);
   wp_eta_toterr_copy__151->SetBinError(1,4.178366);
   wp_eta_toterr_copy__151->SetBinError(2,3.399085);
   wp_eta_toterr_copy__151->SetBinError(3,1.937638);
   wp_eta_toterr_copy__151->SetBinError(4,0.473664);
   wp_eta_toterr_copy__151->SetBinError(5,0.473664);
   wp_eta_toterr_copy__151->SetMinimum(0.001);
   wp_eta_toterr_copy__151->SetMaximum(60);
   wp_eta_toterr_copy__151->SetEntries(9);
   wp_eta_toterr_copy__151->SetDirectory(0);
   wp_eta_toterr_copy__151->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wp_eta_toterr_copy__151->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wp_eta_toterr_copy__151->SetLineColor(ci);
   wp_eta_toterr_copy__151->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wp_eta_toterr_copy__151->SetMarkerColor(ci);
   wp_eta_toterr_copy__151->SetMarkerStyle(0);
   wp_eta_toterr_copy__151->GetXaxis()->SetNdivisions(4);
   wp_eta_toterr_copy__151->GetXaxis()->SetLabelFont(132);
   wp_eta_toterr_copy__151->GetXaxis()->SetLabelOffset(999);
   wp_eta_toterr_copy__151->GetXaxis()->SetLabelSize(0);
   wp_eta_toterr_copy__151->GetXaxis()->SetTitleSize(0.06);
   wp_eta_toterr_copy__151->GetXaxis()->SetTitleFont(132);
   wp_eta_toterr_copy__151->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{#eta^{#mu}} [pb]");
   wp_eta_toterr_copy__151->GetYaxis()->SetLabelFont(132);
   wp_eta_toterr_copy__151->GetYaxis()->SetLabelSize(0.05);
   wp_eta_toterr_copy__151->GetYaxis()->SetTitleSize(0.06);
   wp_eta_toterr_copy__151->GetYaxis()->SetTitleFont(132);
   wp_eta_toterr_copy__151->GetZaxis()->SetLabelFont(132);
   wp_eta_toterr_copy__151->GetZaxis()->SetLabelSize(0.05);
   wp_eta_toterr_copy__151->GetZaxis()->SetTitleSize(0.06);
   wp_eta_toterr_copy__151->GetZaxis()->SetTitleFont(132);
   wp_eta_toterr_copy__151->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.05,0.995,0.995);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(1.567901,0.1085185,4.654321,4.404815);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(2);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   lowerPad->SetLeftMargin(0.14);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetTopMargin(0.725);
   lowerPad->SetBottomMargin(0.14);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   Double_t xAxis126[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_eta_8TeV_870_1001_2ratiocomp0__152 = new TH1F("wj_eta_8TeV_870_1001_2ratiocomp0__152","wm_eta",4, xAxis126);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetBinContent(1,1);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetBinContent(2,1);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetBinContent(3,1);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetBinContent(4,1);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetBinContent(5,6.28784);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetBinError(1,0.1088674);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetBinError(2,0.1140931);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetBinError(3,0.1018825);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetBinError(4,0.1164831);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetBinError(5,0.7324271);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetMinimum(0.71);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetMaximum(1.29);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetEntries(13);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetStats(0);

   ci = TColor::GetColor("#00ccff");
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetFillColor(ci);

   ci = TColor::GetColor("#00ccff");
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetLineColor(ci);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetLineWidth(2);

   ci = TColor::GetColor("#00ccff");
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetMarkerColor(ci);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->SetMarkerStyle(0);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetXaxis()->SetNdivisions(4);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetXaxis()->SetLabelFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetXaxis()->SetLabelOffset(0.02);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetXaxis()->SetLabelSize(0.05);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetXaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetXaxis()->SetTitleFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetYaxis()->SetNdivisions(505);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetYaxis()->SetLabelFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetYaxis()->SetLabelSize(0.05);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetYaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetYaxis()->SetTickLength(0.12325);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetYaxis()->SetTitleFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetZaxis()->SetLabelFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetZaxis()->SetLabelSize(0.05);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetZaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->GetZaxis()->SetTitleFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp0__152->Draw("e2");
   Double_t xAxis127[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_eta_8TeV_870_1001_2ratiocomp1__153 = new TH1F("wj_eta_8TeV_870_1001_2ratiocomp1__153","wm_eta",4, xAxis127);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetBinContent(1,1);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetBinContent(2,1);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetBinContent(3,1);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetBinContent(4,1);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetBinContent(5,6.28784);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetBinError(1,0.01017984);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetBinError(2,0.009372258);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetBinError(3,0.0104088);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetBinError(4,0.01263249);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetBinError(5,0.0794311);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetMinimum(0.71);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetMaximum(1.29);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetEntries(13);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetFillColor(ci);

   ci = TColor::GetColor("#0033ff");
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetLineColor(ci);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetLineWidth(2);

   ci = TColor::GetColor("#0033ff");
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetMarkerColor(ci);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->SetMarkerStyle(0);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetXaxis()->SetNdivisions(4);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetXaxis()->SetLabelFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetXaxis()->SetLabelOffset(0.02);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetXaxis()->SetLabelSize(0.05);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetXaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetXaxis()->SetTitleFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetYaxis()->SetNdivisions(505);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetYaxis()->SetLabelFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetYaxis()->SetLabelSize(0.05);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetYaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetYaxis()->SetTickLength(0.12325);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetYaxis()->SetTitleFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetZaxis()->SetLabelFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetZaxis()->SetLabelSize(0.05);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetZaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->GetZaxis()->SetTitleFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp1__153->Draw("e2same");
   
   Double_t wj_eta_8TeV_870_1001_2ratiocomp2_fx3185[4] = {
   2.325,
   2.825,
   3.325,
   4.25};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp2_fy3185[4] = {
   1.215628,
   1.129992,
   1.13554,
   1.037194};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp2_felx3185[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp2_fely3185[4] = {
   0.1304777,
   0.07901847,
   0.1446727,
   0.1206757};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp2_fehx3185[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp2_fehy3185[4] = {
   0.08718166,
   0.07948094,
   0.106626,
   0.1241031};
   grae = new TGraphAsymmErrors(4,wj_eta_8TeV_870_1001_2ratiocomp2_fx3185,wj_eta_8TeV_870_1001_2ratiocomp2_fy3185,wj_eta_8TeV_870_1001_2ratiocomp2_felx3185,wj_eta_8TeV_870_1001_2ratiocomp2_fehx3185,wj_eta_8TeV_870_1001_2ratiocomp2_fely3185,wj_eta_8TeV_870_1001_2ratiocomp2_fehy3185);
   grae->SetName("wj_eta_8TeV_870_1001_2ratiocomp2");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(26);
   
   TH1F *Graph_wj_eta_8TeV_870_1001_2ratiocomp23185 = new TH1F("Graph_wj_eta_8TeV_870_1001_2ratiocomp23185","",100,2.1325,4.4425);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->SetMinimum(0.71);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->SetMaximum(1.29);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->SetDirectory(0);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->SetStats(0);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->SetLineWidth(2);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->SetMarkerStyle(0);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->GetXaxis()->SetNdivisions(4);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->GetXaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->GetXaxis()->SetTitleFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->GetYaxis()->SetNdivisions(505);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->GetYaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->GetYaxis()->SetTitleFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->GetZaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp23185->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_eta_8TeV_870_1001_2ratiocomp23185);
   
   grae->Draw("p1");
   
   Double_t wj_eta_8TeV_870_1001_2ratiocomp3_fx3186[4] = {
   2.175,
   2.675,
   3.175,
   4.125};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp3_fy3186[4] = {
   1.198826,
   1.132916,
   1.119488,
   1.066786};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp3_felx3186[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp3_fely3186[4] = {
   0.09292708,
   0.08845959,
   0.09533098,
   0.1167971};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp3_fehx3186[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp3_fehy3186[4] = {
   0.09585579,
   0.09324414,
   0.1035784,
   0.1248131};
   grae = new TGraphAsymmErrors(4,wj_eta_8TeV_870_1001_2ratiocomp3_fx3186,wj_eta_8TeV_870_1001_2ratiocomp3_fy3186,wj_eta_8TeV_870_1001_2ratiocomp3_felx3186,wj_eta_8TeV_870_1001_2ratiocomp3_fehx3186,wj_eta_8TeV_870_1001_2ratiocomp3_fely3186,wj_eta_8TeV_870_1001_2ratiocomp3_fehy3186);
   grae->SetName("wj_eta_8TeV_870_1001_2ratiocomp3");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_wj_eta_8TeV_870_1001_2ratiocomp33186 = new TH1F("Graph_wj_eta_8TeV_870_1001_2ratiocomp33186","",100,1.98,4.32);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->SetMinimum(0.71);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->SetMaximum(1.29);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->SetDirectory(0);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->SetStats(0);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->SetLineWidth(2);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->SetMarkerStyle(0);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->GetXaxis()->SetNdivisions(4);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->GetXaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->GetXaxis()->SetTitleFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->GetYaxis()->SetNdivisions(505);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->GetYaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->GetYaxis()->SetTitleFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->GetZaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp33186->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_eta_8TeV_870_1001_2ratiocomp33186);
   
   grae->Draw("p1");
   
   Double_t wj_eta_8TeV_870_1001_2ratiocomp4_fx3187[4] = {
   2.325,
   2.825,
   3.325,
   4.25};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp4_fy3187[4] = {
   1.215628,
   1.129992,
   1.13554,
   1.037194};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp4_felx3187[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp4_fely3187[4] = {
   0.06909767,
   0.05784207,
   0.06336258,
   0.06294281};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp4_fehx3187[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp4_fehy3187[4] = {
   0.06890789,
   0.05281964,
   0.07096352,
   0.07065832};
   grae = new TGraphAsymmErrors(4,wj_eta_8TeV_870_1001_2ratiocomp4_fx3187,wj_eta_8TeV_870_1001_2ratiocomp4_fy3187,wj_eta_8TeV_870_1001_2ratiocomp4_felx3187,wj_eta_8TeV_870_1001_2ratiocomp4_fehx3187,wj_eta_8TeV_870_1001_2ratiocomp4_fely3187,wj_eta_8TeV_870_1001_2ratiocomp4_fehy3187);
   grae->SetName("wj_eta_8TeV_870_1001_2ratiocomp4");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(26);
   
   TH1F *Graph_wj_eta_8TeV_870_1001_2ratiocomp43187 = new TH1F("Graph_wj_eta_8TeV_870_1001_2ratiocomp43187","",100,2.1325,4.4425);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->SetMinimum(0.71);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->SetMaximum(1.29);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->SetDirectory(0);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->SetStats(0);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->SetLineWidth(2);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->SetMarkerStyle(0);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->GetXaxis()->SetNdivisions(4);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->GetXaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->GetXaxis()->SetTitleFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->GetYaxis()->SetNdivisions(505);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->GetYaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->GetYaxis()->SetTitleFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->GetZaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp43187->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_eta_8TeV_870_1001_2ratiocomp43187);
   
   grae->Draw("p1");
   
   Double_t wj_eta_8TeV_870_1001_2ratiocomp5_fx3188[4] = {
   2.175,
   2.675,
   3.175,
   4.125};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp5_fy3188[4] = {
   1.198826,
   1.132916,
   1.119488,
   1.066786};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp5_felx3188[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp5_fely3188[4] = {
   0.07300405,
   0.06753022,
   0.06762996,
   0.06843272};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp5_fehx3188[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_eta_8TeV_870_1001_2ratiocomp5_fehy3188[4] = {
   0.0775996,
   0.07155919,
   0.07341446,
   0.07628906};
   grae = new TGraphAsymmErrors(4,wj_eta_8TeV_870_1001_2ratiocomp5_fx3188,wj_eta_8TeV_870_1001_2ratiocomp5_fy3188,wj_eta_8TeV_870_1001_2ratiocomp5_felx3188,wj_eta_8TeV_870_1001_2ratiocomp5_fehx3188,wj_eta_8TeV_870_1001_2ratiocomp5_fely3188,wj_eta_8TeV_870_1001_2ratiocomp5_fehy3188);
   grae->SetName("wj_eta_8TeV_870_1001_2ratiocomp5");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_wj_eta_8TeV_870_1001_2ratiocomp53188 = new TH1F("Graph_wj_eta_8TeV_870_1001_2ratiocomp53188","",100,1.98,4.32);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->SetMinimum(0.71);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->SetMaximum(1.29);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->SetDirectory(0);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->SetStats(0);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->SetLineWidth(2);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->SetMarkerStyle(0);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->GetXaxis()->SetNdivisions(4);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->GetXaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->GetXaxis()->SetTitleFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->GetYaxis()->SetNdivisions(505);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->GetYaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->GetYaxis()->SetTitleFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->GetZaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_870_1001_2ratiocomp53188->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_eta_8TeV_870_1001_2ratiocomp53188);
   
   grae->Draw("p1");
   Double_t xAxis128[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_eta_8TeV_870_1001_2ratiocomp0_copy__154 = new TH1F("wj_eta_8TeV_870_1001_2ratiocomp0_copy__154","wm_eta",4, xAxis128);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetBinContent(1,1);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetBinContent(2,1);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetBinContent(3,1);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetBinContent(4,1);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetBinContent(5,6.28784);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetBinError(1,0.1088674);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetBinError(2,0.1140931);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetBinError(3,0.1018825);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetBinError(4,0.1164831);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetBinError(5,0.7324271);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetMinimum(0.71);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetMaximum(1.29);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetEntries(13);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetDirectory(0);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetStats(0);

   ci = TColor::GetColor("#00ccff");
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetFillColor(ci);

   ci = TColor::GetColor("#00ccff");
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetLineColor(ci);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetLineWidth(2);

   ci = TColor::GetColor("#00ccff");
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetMarkerColor(ci);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->SetMarkerStyle(0);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetXaxis()->SetNdivisions(4);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetXaxis()->SetLabelFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetXaxis()->SetLabelOffset(0.02);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetXaxis()->SetLabelSize(0.05);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetXaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetXaxis()->SetTitleFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetYaxis()->SetNdivisions(505);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetYaxis()->SetLabelFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetYaxis()->SetLabelSize(0.05);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetYaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetYaxis()->SetTickLength(0.12325);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetYaxis()->SetTitleFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetZaxis()->SetLabelFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetZaxis()->SetLabelSize(0.05);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetZaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->GetZaxis()->SetTitleFont(132);
   wj_eta_8TeV_870_1001_2ratiocomp0_copy__154->Draw("sameaxis");
   lowerPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: middlPad
   TPad *middlPad = new TPad("middlPad", "middlPad",0.005,0.05,0.995,0.995);
   middlPad->Draw();
   middlPad->cd();
   middlPad->Range(1.567901,-0.3699997,4.654321,3.629999);
   middlPad->SetFillColor(0);
   middlPad->SetFillStyle(4000);
   middlPad->SetBorderMode(0);
   middlPad->SetBorderSize(2);
   middlPad->SetTickx(1);
   middlPad->SetTicky(1);
   middlPad->SetLeftMargin(0.14);
   middlPad->SetRightMargin(0.05);
   middlPad->SetTopMargin(0.585);
   middlPad->SetBottomMargin(0.27);
   middlPad->SetFrameLineWidth(2);
   middlPad->SetFrameBorderMode(0);
   middlPad->SetFrameLineWidth(2);
   middlPad->SetFrameBorderMode(0);
   Double_t xAxis129[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_eta_8TeV_400_1001_0ratiocomp0__155 = new TH1F("wj_eta_8TeV_400_1001_0ratiocomp0__155","wp_eta",4, xAxis129);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetBinContent(1,1);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetBinContent(2,1);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetBinContent(3,1);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetBinContent(4,1);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetBinContent(5,6.068387);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetBinError(1,0.09392341);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetBinError(2,0.09393057);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetBinError(3,0.08578873);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetBinError(4,0.07805435);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetBinError(5,0.473664);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetMinimum(0.71);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetMaximum(1.29);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetEntries(13);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetLineColor(ci);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetMarkerColor(ci);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->SetMarkerStyle(0);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->GetXaxis()->SetNdivisions(4);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->GetXaxis()->SetLabelFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->GetXaxis()->SetLabelOffset(999);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->GetXaxis()->SetLabelSize(0);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->GetXaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->GetXaxis()->SetTitleFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->GetYaxis()->SetNdivisions(505);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->GetYaxis()->SetLabelFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->GetYaxis()->SetLabelSize(0.05);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->GetYaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->GetYaxis()->SetTickLength(0.12325);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->GetYaxis()->SetTitleFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->GetZaxis()->SetLabelFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->GetZaxis()->SetLabelSize(0.05);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->GetZaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->GetZaxis()->SetTitleFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp0__155->Draw("e2");
   Double_t xAxis130[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_eta_8TeV_400_1001_0ratiocomp1__156 = new TH1F("wj_eta_8TeV_400_1001_0ratiocomp1__156","wp_eta",4, xAxis130);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetBinContent(1,1);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetBinContent(2,1);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetBinContent(3,1);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetBinContent(4,1);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetBinContent(5,6.068387);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetBinError(1,0.00687006);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetBinError(2,0.006835955);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetBinError(3,0.008505529);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetBinError(4,0.01267077);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetBinError(5,0.07689115);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetMinimum(0.71);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetMaximum(1.29);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetEntries(13);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetLineColor(ci);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetMarkerColor(ci);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->SetMarkerStyle(0);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->GetXaxis()->SetNdivisions(4);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->GetXaxis()->SetLabelFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->GetXaxis()->SetLabelOffset(999);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->GetXaxis()->SetLabelSize(0);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->GetXaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->GetXaxis()->SetTitleFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->GetYaxis()->SetNdivisions(505);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->GetYaxis()->SetLabelFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->GetYaxis()->SetLabelSize(0.05);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->GetYaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->GetYaxis()->SetTickLength(0.12325);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->GetYaxis()->SetTitleFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->GetZaxis()->SetLabelFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->GetZaxis()->SetLabelSize(0.05);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->GetZaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->GetZaxis()->SetTitleFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp1__156->Draw("e2same");
   
   Double_t wj_eta_8TeV_400_1001_0ratiocomp2_fx3189[4] = {
   2.325,
   2.825,
   3.325,
   3.875};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp2_fy3189[4] = {
   1.063803,
   1.077505,
   1.038863,
   0.9763321};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp2_felx3189[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp2_fely3189[4] = {
   0.07958749,
   0.08191061,
   0.1065748,
   0.09645891};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp2_fehx3189[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp2_fehy3189[4] = {
   0.06877838,
   0.08344737,
   0.07840062,
   0.1103117};
   grae = new TGraphAsymmErrors(4,wj_eta_8TeV_400_1001_0ratiocomp2_fx3189,wj_eta_8TeV_400_1001_0ratiocomp2_fy3189,wj_eta_8TeV_400_1001_0ratiocomp2_felx3189,wj_eta_8TeV_400_1001_0ratiocomp2_fehx3189,wj_eta_8TeV_400_1001_0ratiocomp2_fely3189,wj_eta_8TeV_400_1001_0ratiocomp2_fehy3189);
   grae->SetName("wj_eta_8TeV_400_1001_0ratiocomp2");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_wj_eta_8TeV_400_1001_0ratiocomp23189 = new TH1F("Graph_wj_eta_8TeV_400_1001_0ratiocomp23189","",100,2.17,4.03);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->SetMinimum(0.71);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->SetMaximum(1.29);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->SetDirectory(0);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->SetStats(0);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->SetLineWidth(2);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->SetMarkerStyle(0);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->GetXaxis()->SetNdivisions(4);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->GetXaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->GetXaxis()->SetLabelOffset(999);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->GetXaxis()->SetLabelSize(0);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->GetXaxis()->SetTitleFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->GetYaxis()->SetNdivisions(505);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->GetYaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->GetYaxis()->SetTitleFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->GetZaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp23189->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_eta_8TeV_400_1001_0ratiocomp23189);
   
   grae->Draw("p1");
   
   Double_t wj_eta_8TeV_400_1001_0ratiocomp3_fx3190[4] = {
   2.175,
   2.675,
   3.175,
   3.75};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp3_fy3190[4] = {
   1.074259,
   1.098001,
   1.077781,
   1.036051};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp3_felx3190[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp3_fely3190[4] = {
   0.07991302,
   0.08752332,
   0.08908284,
   0.09769886};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp3_fehx3190[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp3_fehy3190[4] = {
   0.08345087,
   0.09068646,
   0.09458514,
   0.1121944};
   grae = new TGraphAsymmErrors(4,wj_eta_8TeV_400_1001_0ratiocomp3_fx3190,wj_eta_8TeV_400_1001_0ratiocomp3_fy3190,wj_eta_8TeV_400_1001_0ratiocomp3_felx3190,wj_eta_8TeV_400_1001_0ratiocomp3_fehx3190,wj_eta_8TeV_400_1001_0ratiocomp3_fely3190,wj_eta_8TeV_400_1001_0ratiocomp3_fehy3190);
   grae->SetName("wj_eta_8TeV_400_1001_0ratiocomp3");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_wj_eta_8TeV_400_1001_0ratiocomp33190 = new TH1F("Graph_wj_eta_8TeV_400_1001_0ratiocomp33190","",100,2.0175,3.9075);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->SetMinimum(0.71);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->SetMaximum(1.29);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->SetDirectory(0);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->SetStats(0);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->SetLineWidth(2);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->SetMarkerStyle(0);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->GetXaxis()->SetNdivisions(4);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->GetXaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->GetXaxis()->SetLabelOffset(999);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->GetXaxis()->SetLabelSize(0);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->GetXaxis()->SetTitleFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->GetYaxis()->SetNdivisions(505);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->GetYaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->GetYaxis()->SetTitleFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->GetZaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp33190->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_eta_8TeV_400_1001_0ratiocomp33190);
   
   grae->Draw("p1");
   
   Double_t wj_eta_8TeV_400_1001_0ratiocomp4_fx3191[4] = {
   2.325,
   2.825,
   3.325,
   3.875};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp4_fy3191[4] = {
   1.063803,
   1.077505,
   1.038863,
   0.9763321};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp4_felx3191[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp4_fely3191[4] = {
   0.05699913,
   0.05914322,
   0.05621066,
   0.05770163};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp4_fehx3191[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp4_fehy3191[4] = {
   0.05433766,
   0.05740133,
   0.05392981,
   0.07064912};
   grae = new TGraphAsymmErrors(4,wj_eta_8TeV_400_1001_0ratiocomp4_fx3191,wj_eta_8TeV_400_1001_0ratiocomp4_fy3191,wj_eta_8TeV_400_1001_0ratiocomp4_felx3191,wj_eta_8TeV_400_1001_0ratiocomp4_fehx3191,wj_eta_8TeV_400_1001_0ratiocomp4_fely3191,wj_eta_8TeV_400_1001_0ratiocomp4_fehy3191);
   grae->SetName("wj_eta_8TeV_400_1001_0ratiocomp4");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_wj_eta_8TeV_400_1001_0ratiocomp43191 = new TH1F("Graph_wj_eta_8TeV_400_1001_0ratiocomp43191","",100,2.17,4.03);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->SetMinimum(0.71);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->SetMaximum(1.29);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->SetDirectory(0);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->SetStats(0);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->SetLineWidth(2);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->SetMarkerStyle(0);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->GetXaxis()->SetNdivisions(4);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->GetXaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->GetXaxis()->SetLabelOffset(999);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->GetXaxis()->SetLabelSize(0);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->GetXaxis()->SetTitleFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->GetYaxis()->SetNdivisions(505);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->GetYaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->GetYaxis()->SetTitleFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->GetZaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp43191->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_eta_8TeV_400_1001_0ratiocomp43191);
   
   grae->Draw("p1");
   
   Double_t wj_eta_8TeV_400_1001_0ratiocomp5_fx3192[4] = {
   2.175,
   2.675,
   3.175,
   3.75};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp5_fy3192[4] = {
   1.074259,
   1.098001,
   1.077781,
   1.036051};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp5_felx3192[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp5_fely3192[4] = {
   0.06543542,
   0.068854,
   0.06887198,
   0.06845265};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp5_fehx3192[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_eta_8TeV_400_1001_0ratiocomp5_fehy3192[4] = {
   0.06901492,
   0.07385818,
   0.07557173,
   0.07695526};
   grae = new TGraphAsymmErrors(4,wj_eta_8TeV_400_1001_0ratiocomp5_fx3192,wj_eta_8TeV_400_1001_0ratiocomp5_fy3192,wj_eta_8TeV_400_1001_0ratiocomp5_felx3192,wj_eta_8TeV_400_1001_0ratiocomp5_fehx3192,wj_eta_8TeV_400_1001_0ratiocomp5_fely3192,wj_eta_8TeV_400_1001_0ratiocomp5_fehy3192);
   grae->SetName("wj_eta_8TeV_400_1001_0ratiocomp5");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_wj_eta_8TeV_400_1001_0ratiocomp53192 = new TH1F("Graph_wj_eta_8TeV_400_1001_0ratiocomp53192","",100,2.0175,3.9075);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->SetMinimum(0.71);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->SetMaximum(1.29);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->SetDirectory(0);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->SetStats(0);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->SetLineWidth(2);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->SetMarkerStyle(0);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->GetXaxis()->SetNdivisions(4);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->GetXaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->GetXaxis()->SetLabelOffset(999);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->GetXaxis()->SetLabelSize(0);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->GetXaxis()->SetTitleFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->GetYaxis()->SetNdivisions(505);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->GetYaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->GetYaxis()->SetTitleFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->GetZaxis()->SetLabelFont(132);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_eta_8TeV_400_1001_0ratiocomp53192->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_eta_8TeV_400_1001_0ratiocomp53192);
   
   grae->Draw("p1");
   Double_t xAxis131[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_eta_8TeV_400_1001_0ratiocomp0_copy__157 = new TH1F("wj_eta_8TeV_400_1001_0ratiocomp0_copy__157","wp_eta",4, xAxis131);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetBinContent(1,1);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetBinContent(2,1);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetBinContent(3,1);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetBinContent(4,1);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetBinContent(5,6.068387);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetBinError(1,0.09392341);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetBinError(2,0.09393057);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetBinError(3,0.08578873);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetBinError(4,0.07805435);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetBinError(5,0.473664);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetMinimum(0.71);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetMaximum(1.29);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetEntries(13);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetDirectory(0);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetLineColor(ci);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetMarkerColor(ci);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->SetMarkerStyle(0);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->GetXaxis()->SetNdivisions(4);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->GetXaxis()->SetLabelFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->GetXaxis()->SetLabelOffset(999);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->GetXaxis()->SetLabelSize(0);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->GetXaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->GetXaxis()->SetTitleFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->GetYaxis()->SetNdivisions(505);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->GetYaxis()->SetLabelFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->GetYaxis()->SetLabelSize(0.05);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->GetYaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->GetYaxis()->SetTickLength(0.12325);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->GetYaxis()->SetTitleFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->GetZaxis()->SetLabelFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->GetZaxis()->SetLabelSize(0.05);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->GetZaxis()->SetTitleSize(0.06);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->GetZaxis()->SetTitleFont(132);
   wj_eta_8TeV_400_1001_0ratiocomp0_copy__157->Draw("sameaxis");
   middlPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig3r.C <==
void wj_etaj_8TeV()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Thu Apr 28 10:18:23 2016) by ROOT version6.04/10
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,600,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0.16);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottomPad
   TPad *bottomPad = new TPad("bottomPad", "bottomPad",0.005,0.05,0.995,0.995);
   bottomPad->Draw();
   bottomPad->cd();
   bottomPad->Range(-0.1728395,-0.5345454,1.061728,3.283636);
   bottomPad->SetFillColor(0);
   bottomPad->SetFillStyle(4000);
   bottomPad->SetBorderMode(0);
   bottomPad->SetBorderSize(2);
   bottomPad->SetTickx(1);
   bottomPad->SetTicky(1);
   bottomPad->SetLeftMargin(0.14);
   bottomPad->SetRightMargin(0.05);
   bottomPad->SetTopMargin(0.585);
   bottomPad->SetBottomMargin(0.14);
   bottomPad->SetFrameLineWidth(2);
   bottomPad->SetFrameBorderMode(0);
   bottomPad->SetFrameLineWidth(2);
   bottomPad->SetFrameBorderMode(0);
   
   TH1F *__67 = new TH1F("__67","",1,0,1);
   __67->SetDirectory(0);
   __67->SetStats(0);
   __67->SetFillStyle(0);
   __67->SetLineWidth(2);
   __67->SetMarkerStyle(0);
   __67->GetXaxis()->SetNdivisions(4);
   __67->GetXaxis()->SetLabelFont(132);
   __67->GetXaxis()->SetLabelOffset(999);
   __67->GetXaxis()->SetLabelSize(0);
   __67->GetXaxis()->SetTitleSize(0.06);
   __67->GetXaxis()->SetTitleFont(132);
   __67->GetYaxis()->SetTitle("Ratio");
   __67->GetYaxis()->CenterTitle(true);
   __67->GetYaxis()->SetLabelFont(132);
   __67->GetYaxis()->SetLabelOffset(999);
   __67->GetYaxis()->SetLabelSize(0.05);
   __67->GetYaxis()->SetTitleSize(0.06);
   __67->GetYaxis()->SetTitleFont(132);
   __67->GetZaxis()->SetLabelFont(132);
   __67->GetZaxis()->SetLabelSize(0.05);
   __67->GetZaxis()->SetTitleSize(0.06);
   __67->GetZaxis()->SetTitleFont(132);
   __67->Draw("");
   
   TH1F *_copy__68 = new TH1F("_copy__68","",1,0,1);
   _copy__68->SetDirectory(0);
   _copy__68->SetStats(0);
   _copy__68->SetFillStyle(0);
   _copy__68->SetLineWidth(2);
   _copy__68->SetMarkerStyle(0);
   _copy__68->GetXaxis()->SetNdivisions(4);
   _copy__68->GetXaxis()->SetLabelFont(132);
   _copy__68->GetXaxis()->SetLabelOffset(999);
   _copy__68->GetXaxis()->SetLabelSize(0);
   _copy__68->GetXaxis()->SetTitleSize(0.06);
   _copy__68->GetXaxis()->SetTitleFont(132);
   _copy__68->GetYaxis()->SetTitle("Ratio");
   _copy__68->GetYaxis()->CenterTitle(true);
   _copy__68->GetYaxis()->SetLabelFont(132);
   _copy__68->GetYaxis()->SetLabelOffset(999);
   _copy__68->GetYaxis()->SetLabelSize(0.05);
   _copy__68->GetYaxis()->SetTitleSize(0.06);
   _copy__68->GetYaxis()->SetTitleFont(132);
   _copy__68->GetZaxis()->SetLabelFont(132);
   _copy__68->GetZaxis()->SetLabelSize(0.05);
   _copy__68->GetZaxis()->SetTitleSize(0.06);
   _copy__68->GetZaxis()->SetTitleFont(132);
   _copy__68->Draw("sameaxis");
   bottomPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(1.854321,-60.73898,4.323457,87.40731);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.41);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   Double_t xAxis55[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *wp_etaj_toterr__69 = new TH1F("wp_etaj_toterr__69","wp_etaj",4, xAxis55);
   wp_etaj_toterr__69->SetBinContent(1,48.4905);
   wp_etaj_toterr__69->SetBinContent(2,35.86988);
   wp_etaj_toterr__69->SetBinContent(3,21.33691);
   wp_etaj_toterr__69->SetBinContent(4,8.08127);
   wp_etaj_toterr__69->SetBinContent(5,4.040633);
   wp_etaj_toterr__69->SetBinError(1,4.411155);
   wp_etaj_toterr__69->SetBinError(2,3.103339);
   wp_etaj_toterr__69->SetBinError(3,1.964878);
   wp_etaj_toterr__69->SetBinError(4,1.063724);
   wp_etaj_toterr__69->SetBinError(5,0.5318616);
   wp_etaj_toterr__69->SetMinimum(0.001);
   wp_etaj_toterr__69->SetMaximum(80);
   wp_etaj_toterr__69->SetEntries(10);
   wp_etaj_toterr__69->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   wp_etaj_toterr__69->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wp_etaj_toterr__69->SetLineColor(ci);
   wp_etaj_toterr__69->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wp_etaj_toterr__69->SetMarkerColor(ci);
   wp_etaj_toterr__69->SetMarkerStyle(0);
   wp_etaj_toterr__69->GetXaxis()->SetNdivisions(4);
   wp_etaj_toterr__69->GetXaxis()->SetLabelFont(132);
   wp_etaj_toterr__69->GetXaxis()->SetLabelOffset(999);
   wp_etaj_toterr__69->GetXaxis()->SetLabelSize(0);
   wp_etaj_toterr__69->GetXaxis()->SetTitleSize(0.06);
   wp_etaj_toterr__69->GetXaxis()->SetTitleFont(132);
   wp_etaj_toterr__69->GetYaxis()->SetTitle("d#sigma(#it{Wj})/#it{#eta}^{jet} [pb]");
   wp_etaj_toterr__69->GetYaxis()->SetLabelFont(132);
   wp_etaj_toterr__69->GetYaxis()->SetLabelSize(0.05);
   wp_etaj_toterr__69->GetYaxis()->SetTitleSize(0.06);
   wp_etaj_toterr__69->GetYaxis()->SetTitleFont(132);
   wp_etaj_toterr__69->GetZaxis()->SetLabelFont(132);
   wp_etaj_toterr__69->GetZaxis()->SetLabelSize(0.05);
   wp_etaj_toterr__69->GetZaxis()->SetTitleSize(0.06);
   wp_etaj_toterr__69->GetZaxis()->SetTitleFont(132);
   wp_etaj_toterr__69->Draw("e2");
   Double_t xAxis56[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *wp_etaj_staterr__70 = new TH1F("wp_etaj_staterr__70","wp_etaj",4, xAxis56);
   wp_etaj_staterr__70->SetBinContent(1,48.4905);
   wp_etaj_staterr__70->SetBinContent(2,35.86988);
   wp_etaj_staterr__70->SetBinContent(3,21.33691);
   wp_etaj_staterr__70->SetBinContent(4,8.08127);
   wp_etaj_staterr__70->SetBinContent(5,4.040633);
   wp_etaj_staterr__70->SetBinError(1,0.2913562);
   wp_etaj_staterr__70->SetBinError(2,0.2625);
   wp_etaj_staterr__70->SetBinError(3,0.2016292);
   wp_etaj_staterr__70->SetBinError(4,0.1160552);
   wp_etaj_staterr__70->SetBinError(5,0.05802755);
   wp_etaj_staterr__70->SetMinimum(0.001);
   wp_etaj_staterr__70->SetMaximum(80);
   wp_etaj_staterr__70->SetEntries(10);
   wp_etaj_staterr__70->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   wp_etaj_staterr__70->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   wp_etaj_staterr__70->SetLineColor(ci);
   wp_etaj_staterr__70->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   wp_etaj_staterr__70->SetMarkerColor(ci);
   wp_etaj_staterr__70->SetMarkerStyle(0);
   wp_etaj_staterr__70->GetXaxis()->SetNdivisions(4);
   wp_etaj_staterr__70->GetXaxis()->SetLabelFont(132);
   wp_etaj_staterr__70->GetXaxis()->SetLabelOffset(999);
   wp_etaj_staterr__70->GetXaxis()->SetLabelSize(0);
   wp_etaj_staterr__70->GetXaxis()->SetTitleSize(0.06);
   wp_etaj_staterr__70->GetXaxis()->SetTitleFont(132);
   wp_etaj_staterr__70->GetYaxis()->SetTitle("d#sigma(#it{Wj})/#it{#eta}^{jet} [pb]");
   wp_etaj_staterr__70->GetYaxis()->SetLabelFont(132);
   wp_etaj_staterr__70->GetYaxis()->SetLabelSize(0.05);
   wp_etaj_staterr__70->GetYaxis()->SetTitleSize(0.06);
   wp_etaj_staterr__70->GetYaxis()->SetTitleFont(132);
   wp_etaj_staterr__70->GetZaxis()->SetLabelFont(132);
   wp_etaj_staterr__70->GetZaxis()->SetLabelSize(0.05);
   wp_etaj_staterr__70->GetZaxis()->SetTitleSize(0.06);
   wp_etaj_staterr__70->GetZaxis()->SetTitleFont(132);
   wp_etaj_staterr__70->Draw("e2same");
   Double_t xAxis57[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *wm_etaj_toterr__71 = new TH1F("wm_etaj_toterr__71","wm_etaj",4, xAxis57);
   wm_etaj_toterr__71->SetBinContent(1,30.50039);
   wm_etaj_toterr__71->SetBinContent(2,20.57146);
   wm_etaj_toterr__71->SetBinContent(3,11.20298);
   wm_etaj_toterr__71->SetBinContent(4,3.930728);
   wm_etaj_toterr__71->SetBinContent(5,1.965363);
   wm_etaj_toterr__71->SetBinError(1,3.140994);
   wm_etaj_toterr__71->SetBinError(2,2.204208);
   wm_etaj_toterr__71->SetBinError(3,1.339208);
   wm_etaj_toterr__71->SetBinError(4,0.6610862);
   wm_etaj_toterr__71->SetBinError(5,0.3305429);
   wm_etaj_toterr__71->SetMinimum(0.001);
   wm_etaj_toterr__71->SetMaximum(80);
   wm_etaj_toterr__71->SetEntries(10);
   wm_etaj_toterr__71->SetStats(0);

   ci = TColor::GetColor("#00ccff");
   wm_etaj_toterr__71->SetFillColor(ci);

   ci = TColor::GetColor("#00ccff");
   wm_etaj_toterr__71->SetLineColor(ci);
   wm_etaj_toterr__71->SetLineWidth(2);

   ci = TColor::GetColor("#00ccff");
   wm_etaj_toterr__71->SetMarkerColor(ci);
   wm_etaj_toterr__71->SetMarkerStyle(0);
   wm_etaj_toterr__71->GetXaxis()->SetNdivisions(4);
   wm_etaj_toterr__71->GetXaxis()->SetLabelFont(132);
   wm_etaj_toterr__71->GetXaxis()->SetLabelOffset(999);
   wm_etaj_toterr__71->GetXaxis()->SetLabelSize(0);
   wm_etaj_toterr__71->GetXaxis()->SetTitleSize(0.06);
   wm_etaj_toterr__71->GetXaxis()->SetTitleFont(132);
   wm_etaj_toterr__71->GetYaxis()->SetTitle("d#sigma(#it{Wj})/#it{#eta}^{jet} [pb]");
   wm_etaj_toterr__71->GetYaxis()->SetLabelFont(132);
   wm_etaj_toterr__71->GetYaxis()->SetLabelSize(0.05);
   wm_etaj_toterr__71->GetYaxis()->SetTitleSize(0.06);
   wm_etaj_toterr__71->GetYaxis()->SetTitleFont(132);
   wm_etaj_toterr__71->GetZaxis()->SetLabelFont(132);
   wm_etaj_toterr__71->GetZaxis()->SetLabelSize(0.05);
   wm_etaj_toterr__71->GetZaxis()->SetTitleSize(0.06);
   wm_etaj_toterr__71->GetZaxis()->SetTitleFont(132);
   wm_etaj_toterr__71->Draw("e2same");
   Double_t xAxis58[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *wm_etaj_staterr__72 = new TH1F("wm_etaj_staterr__72","wm_etaj",4, xAxis58);
   wm_etaj_staterr__72->SetBinContent(1,30.50039);
   wm_etaj_staterr__72->SetBinContent(2,20.57146);
   wm_etaj_staterr__72->SetBinContent(3,11.20298);
   wm_etaj_staterr__72->SetBinContent(4,3.930728);
   wm_etaj_staterr__72->SetBinContent(5,1.965363);
   wm_etaj_staterr__72->SetBinError(1,0.2315095);
   wm_etaj_staterr__72->SetBinError(2,0.1981347);
   wm_etaj_staterr__72->SetBinError(3,0.1458553);
   wm_etaj_staterr__72->SetBinError(4,0.08079061);
   wm_etaj_staterr__72->SetBinError(5,0.04039529);
   wm_etaj_staterr__72->SetMinimum(0.001);
   wm_etaj_staterr__72->SetMaximum(80);
   wm_etaj_staterr__72->SetEntries(10);
   wm_etaj_staterr__72->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   wm_etaj_staterr__72->SetFillColor(ci);

   ci = TColor::GetColor("#0033ff");
   wm_etaj_staterr__72->SetLineColor(ci);
   wm_etaj_staterr__72->SetLineWidth(2);

   ci = TColor::GetColor("#0033ff");
   wm_etaj_staterr__72->SetMarkerColor(ci);
   wm_etaj_staterr__72->SetMarkerStyle(0);
   wm_etaj_staterr__72->GetXaxis()->SetNdivisions(4);
   wm_etaj_staterr__72->GetXaxis()->SetLabelFont(132);
   wm_etaj_staterr__72->GetXaxis()->SetLabelOffset(999);
   wm_etaj_staterr__72->GetXaxis()->SetLabelSize(0);
   wm_etaj_staterr__72->GetXaxis()->SetTitleSize(0.06);
   wm_etaj_staterr__72->GetXaxis()->SetTitleFont(132);
   wm_etaj_staterr__72->GetYaxis()->SetTitle("d#sigma(#it{Wj})/#it{#eta}^{jet} [pb]");
   wm_etaj_staterr__72->GetYaxis()->SetLabelFont(132);
   wm_etaj_staterr__72->GetYaxis()->SetLabelSize(0.05);
   wm_etaj_staterr__72->GetYaxis()->SetTitleSize(0.06);
   wm_etaj_staterr__72->GetYaxis()->SetTitleFont(132);
   wm_etaj_staterr__72->GetZaxis()->SetLabelFont(132);
   wm_etaj_staterr__72->GetZaxis()->SetLabelSize(0.05);
   wm_etaj_staterr__72->GetZaxis()->SetTitleSize(0.06);
   wm_etaj_staterr__72->GetZaxis()->SetTitleFont(132);
   wm_etaj_staterr__72->Draw("e2same");
   
   Double_t etaj_plus_toterrs_fx3081[4] = {
   2.525,
   3.025,
   3.525,
   4.025};
   Double_t etaj_plus_toterrs_fy3081[4] = {
   51.28224,
   38.08475,
   22.54357,
   9.721132};
   Double_t etaj_plus_toterrs_felx3081[4] = {
   0,
   0,
   0,
   0};
   Double_t etaj_plus_toterrs_fely3081[4] = {
   4.135599,
   2.864222,
   1.897241,
   1.171681};
   Double_t etaj_plus_toterrs_fehx3081[4] = {
   0,
   0,
   0,
   0};
   Double_t etaj_plus_toterrs_fehy3081[4] = {
   3.726354,
   2.706163,
   1.524886,
   1.41675};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(4,etaj_plus_toterrs_fx3081,etaj_plus_toterrs_fy3081,etaj_plus_toterrs_felx3081,etaj_plus_toterrs_fehx3081,etaj_plus_toterrs_fely3081,etaj_plus_toterrs_fehy3081);
   grae->SetName("etaj_plus_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph_etaj_plus_toterrs30573081 = new TH1F("Graph_Graph_etaj_plus_toterrs30573081","",100,2.375,4.175);
   Graph_Graph_etaj_plus_toterrs30573081->SetMinimum(0.001);
   Graph_Graph_etaj_plus_toterrs30573081->SetMaximum(80);
   Graph_Graph_etaj_plus_toterrs30573081->SetDirectory(0);
   Graph_Graph_etaj_plus_toterrs30573081->SetStats(0);
   Graph_Graph_etaj_plus_toterrs30573081->SetLineWidth(2);
   Graph_Graph_etaj_plus_toterrs30573081->SetMarkerStyle(0);
   Graph_Graph_etaj_plus_toterrs30573081->GetXaxis()->SetNdivisions(4);
   Graph_Graph_etaj_plus_toterrs30573081->GetXaxis()->SetLabelFont(132);
   Graph_Graph_etaj_plus_toterrs30573081->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_etaj_plus_toterrs30573081->GetXaxis()->SetLabelSize(0);
   Graph_Graph_etaj_plus_toterrs30573081->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_plus_toterrs30573081->GetXaxis()->SetTitleFont(132);
   Graph_Graph_etaj_plus_toterrs30573081->GetYaxis()->SetTitle("d#sigma(#it{Wj})/#it{#eta}^{jet} [pb]");
   Graph_Graph_etaj_plus_toterrs30573081->GetYaxis()->SetLabelFont(132);
   Graph_Graph_etaj_plus_toterrs30573081->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_etaj_plus_toterrs30573081->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_plus_toterrs30573081->GetYaxis()->SetTitleFont(132);
   Graph_Graph_etaj_plus_toterrs30573081->GetZaxis()->SetLabelFont(132);
   Graph_Graph_etaj_plus_toterrs30573081->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_etaj_plus_toterrs30573081->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_plus_toterrs30573081->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_etaj_plus_toterrs30573081);
   
   grae->Draw("p1p");
   
   Double_t etaj_plus_toterrs_fx3082[4] = {
   2.375,
   2.875,
   3.375,
   3.875};
   Double_t etaj_plus_toterrs_fy3082[4] = {
   52.81753,
   39.16372,
   22.80511,
   9.659266};
   Double_t etaj_plus_toterrs_felx3082[4] = {
   0,
   0,
   0,
   0};
   Double_t etaj_plus_toterrs_fely3082[4] = {
   4.306575,
   3.058371,
   1.708201,
   0.8035311};
   Double_t etaj_plus_toterrs_fehx3082[4] = {
   0,
   0,
   0,
   0};
   Double_t etaj_plus_toterrs_fehy3082[4] = {
   4.54964,
   3.141914,
   1.795995,
   0.9815417};
   grae = new TGraphAsymmErrors(4,etaj_plus_toterrs_fx3082,etaj_plus_toterrs_fy3082,etaj_plus_toterrs_felx3082,etaj_plus_toterrs_fehx3082,etaj_plus_toterrs_fely3082,etaj_plus_toterrs_fehy3082);
   grae->SetName("etaj_plus_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_etaj_plus_toterrs30593082 = new TH1F("Graph_Graph_etaj_plus_toterrs30593082","",100,2.225,4.025);
   Graph_Graph_etaj_plus_toterrs30593082->SetMinimum(0.001);
   Graph_Graph_etaj_plus_toterrs30593082->SetMaximum(80);
   Graph_Graph_etaj_plus_toterrs30593082->SetDirectory(0);
   Graph_Graph_etaj_plus_toterrs30593082->SetStats(0);
   Graph_Graph_etaj_plus_toterrs30593082->SetLineWidth(2);
   Graph_Graph_etaj_plus_toterrs30593082->SetMarkerStyle(0);
   Graph_Graph_etaj_plus_toterrs30593082->GetXaxis()->SetNdivisions(4);
   Graph_Graph_etaj_plus_toterrs30593082->GetXaxis()->SetLabelFont(132);
   Graph_Graph_etaj_plus_toterrs30593082->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_etaj_plus_toterrs30593082->GetXaxis()->SetLabelSize(0);
   Graph_Graph_etaj_plus_toterrs30593082->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_plus_toterrs30593082->GetXaxis()->SetTitleFont(132);
   Graph_Graph_etaj_plus_toterrs30593082->GetYaxis()->SetTitle("d#sigma(#it{Wj})/#it{#eta}^{jet} [pb]");
   Graph_Graph_etaj_plus_toterrs30593082->GetYaxis()->SetLabelFont(132);
   Graph_Graph_etaj_plus_toterrs30593082->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_etaj_plus_toterrs30593082->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_plus_toterrs30593082->GetYaxis()->SetTitleFont(132);
   Graph_Graph_etaj_plus_toterrs30593082->GetZaxis()->SetLabelFont(132);
   Graph_Graph_etaj_plus_toterrs30593082->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_etaj_plus_toterrs30593082->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_plus_toterrs30593082->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_etaj_plus_toterrs30593082);
   
   grae->Draw("p1p");
   
   Double_t etaj_minus_toterrs_fx3083[4] = {
   2.525,
   3.025,
   3.525,
   4.025};
   Double_t etaj_minus_toterrs_fy3083[4] = {
   33.75167,
   23.54495,
   13.13125,
   5.618726};
   Double_t etaj_minus_toterrs_felx3083[4] = {
   0,
   0,
   0,
   0};
   Double_t etaj_minus_toterrs_fely3083[4] = {
   3.331792,
   2.081235,
   1.468378,
   0.5957157};
   Double_t etaj_minus_toterrs_fehx3083[4] = {
   0,
   0,
   0,
   0};
   Double_t etaj_minus_toterrs_fehy3083[4] = {
   2.655911,
   1.820553,
   0.9805522,
   0.8736437};
   grae = new TGraphAsymmErrors(4,etaj_minus_toterrs_fx3083,etaj_minus_toterrs_fy3083,etaj_minus_toterrs_felx3083,etaj_minus_toterrs_fehx3083,etaj_minus_toterrs_fely3083,etaj_minus_toterrs_fehy3083);
   grae->SetName("etaj_minus_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(26);
   
   TH1F *Graph_Graph_etaj_minus_toterrs30693083 = new TH1F("Graph_Graph_etaj_minus_toterrs30693083","",100,2.375,4.175);
   Graph_Graph_etaj_minus_toterrs30693083->SetMinimum(0.001);
   Graph_Graph_etaj_minus_toterrs30693083->SetMaximum(80);
   Graph_Graph_etaj_minus_toterrs30693083->SetDirectory(0);
   Graph_Graph_etaj_minus_toterrs30693083->SetStats(0);
   Graph_Graph_etaj_minus_toterrs30693083->SetLineWidth(2);
   Graph_Graph_etaj_minus_toterrs30693083->SetMarkerStyle(0);
   Graph_Graph_etaj_minus_toterrs30693083->GetXaxis()->SetNdivisions(4);
   Graph_Graph_etaj_minus_toterrs30693083->GetXaxis()->SetLabelFont(132);
   Graph_Graph_etaj_minus_toterrs30693083->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_etaj_minus_toterrs30693083->GetXaxis()->SetLabelSize(0);
   Graph_Graph_etaj_minus_toterrs30693083->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_minus_toterrs30693083->GetXaxis()->SetTitleFont(132);
   Graph_Graph_etaj_minus_toterrs30693083->GetYaxis()->SetTitle("d#sigma(#it{Wj})/#it{#eta}^{jet} [pb]");
   Graph_Graph_etaj_minus_toterrs30693083->GetYaxis()->SetLabelFont(132);
   Graph_Graph_etaj_minus_toterrs30693083->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_etaj_minus_toterrs30693083->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_minus_toterrs30693083->GetYaxis()->SetTitleFont(132);
   Graph_Graph_etaj_minus_toterrs30693083->GetZaxis()->SetLabelFont(132);
   Graph_Graph_etaj_minus_toterrs30693083->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_etaj_minus_toterrs30693083->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_minus_toterrs30693083->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_etaj_minus_toterrs30693083);
   
   grae->Draw("p1p");
   
   Double_t etaj_minus_toterrs_fx3084[4] = {
   2.375,
   2.875,
   3.375,
   3.875};
   Double_t etaj_minus_toterrs_fy3084[4] = {
   34.25415,
   23.32036,
   12.9946,
   5.344251};
   Double_t etaj_minus_toterrs_felx3084[4] = {
   0,
   0,
   0,
   0};
   Double_t etaj_minus_toterrs_fely3084[4] = {
   2.822029,
   1.901017,
   1.140151,
   0.5488711};
   Double_t etaj_minus_toterrs_fehx3084[4] = {
   0,
   0,
   0,
   0};
   Double_t etaj_minus_toterrs_fehy3084[4] = {
   2.930556,
   2.008099,
   1.186782,
   0.6439278};
   grae = new TGraphAsymmErrors(4,etaj_minus_toterrs_fx3084,etaj_minus_toterrs_fy3084,etaj_minus_toterrs_felx3084,etaj_minus_toterrs_fehx3084,etaj_minus_toterrs_fely3084,etaj_minus_toterrs_fehy3084);
   grae->SetName("etaj_minus_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_Graph_etaj_minus_toterrs30713084 = new TH1F("Graph_Graph_etaj_minus_toterrs30713084","",100,2.225,4.025);
   Graph_Graph_etaj_minus_toterrs30713084->SetMinimum(0.001);
   Graph_Graph_etaj_minus_toterrs30713084->SetMaximum(80);
   Graph_Graph_etaj_minus_toterrs30713084->SetDirectory(0);
   Graph_Graph_etaj_minus_toterrs30713084->SetStats(0);
   Graph_Graph_etaj_minus_toterrs30713084->SetLineWidth(2);
   Graph_Graph_etaj_minus_toterrs30713084->SetMarkerStyle(0);
   Graph_Graph_etaj_minus_toterrs30713084->GetXaxis()->SetNdivisions(4);
   Graph_Graph_etaj_minus_toterrs30713084->GetXaxis()->SetLabelFont(132);
   Graph_Graph_etaj_minus_toterrs30713084->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_etaj_minus_toterrs30713084->GetXaxis()->SetLabelSize(0);
   Graph_Graph_etaj_minus_toterrs30713084->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_minus_toterrs30713084->GetXaxis()->SetTitleFont(132);
   Graph_Graph_etaj_minus_toterrs30713084->GetYaxis()->SetTitle("d#sigma(#it{Wj})/#it{#eta}^{jet} [pb]");
   Graph_Graph_etaj_minus_toterrs30713084->GetYaxis()->SetLabelFont(132);
   Graph_Graph_etaj_minus_toterrs30713084->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_etaj_minus_toterrs30713084->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_minus_toterrs30713084->GetYaxis()->SetTitleFont(132);
   Graph_Graph_etaj_minus_toterrs30713084->GetZaxis()->SetLabelFont(132);
   Graph_Graph_etaj_minus_toterrs30713084->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_etaj_minus_toterrs30713084->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_minus_toterrs30713084->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_etaj_minus_toterrs30713084);
   
   grae->Draw("p1p");
   
   Double_t _fx3085[4] = {
   2.525,
   3.025,
   3.525,
   4.025};
   Double_t _fy3085[4] = {
   51.28224,
   38.08475,
   22.54357,
   9.721132};
   Double_t _felx3085[4] = {
   0,
   0,
   0,
   0};
   Double_t _fely3085[4] = {
   2.936905,
   2.066395,
   1.139271,
   0.5043745};
   Double_t _fehx3085[4] = {
   0,
   0,
   0,
   0};
   Double_t _fehy3085[4] = {
   2.927589,
   2.099415,
   1.044388,
   0.5327406};
   grae = new TGraphAsymmErrors(4,_fx3085,_fy3085,_felx3085,_fehx3085,_fely3085,_fehy3085);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph_Graph30583085 = new TH1F("Graph_Graph_Graph30583085","",100,2.375,4.175);
   Graph_Graph_Graph30583085->SetMinimum(0.001);
   Graph_Graph_Graph30583085->SetMaximum(80);
   Graph_Graph_Graph30583085->SetDirectory(0);
   Graph_Graph_Graph30583085->SetStats(0);
   Graph_Graph_Graph30583085->SetLineWidth(2);
   Graph_Graph_Graph30583085->SetMarkerStyle(0);
   Graph_Graph_Graph30583085->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph30583085->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30583085->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph30583085->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph30583085->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30583085->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30583085->GetYaxis()->SetTitle("d#sigma(#it{Wj})/#it{#eta}^{jet} [pb]");
   Graph_Graph_Graph30583085->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30583085->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30583085->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30583085->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30583085->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30583085->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30583085->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30583085->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30583085);
   
   grae->Draw("p1p");
   
   Double_t _fx3086[4] = {
   2.375,
   2.875,
   3.375,
   3.875};
   Double_t _fy3086[4] = {
   52.81753,
   39.16372,
   22.80511,
   9.659266};
   Double_t _felx3086[4] = {
   0,
   0,
   0,
   0};
   Double_t _fely3086[4] = {
   3.452812,
   2.405918,
   1.347227,
   0.5864553};
   Double_t _fehx3086[4] = {
   0,
   0,
   0,
   0};
   Double_t _fehy3086[4] = {
   3.75058,
   2.558147,
   1.433882,
   0.6369553};
   grae = new TGraphAsymmErrors(4,_fx3086,_fy3086,_felx3086,_fehx3086,_fely3086,_fehy3086);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph30603086 = new TH1F("Graph_Graph_Graph30603086","",100,2.225,4.025);
   Graph_Graph_Graph30603086->SetMinimum(0.001);
   Graph_Graph_Graph30603086->SetMaximum(80);
   Graph_Graph_Graph30603086->SetDirectory(0);
   Graph_Graph_Graph30603086->SetStats(0);
   Graph_Graph_Graph30603086->SetLineWidth(2);
   Graph_Graph_Graph30603086->SetMarkerStyle(0);
   Graph_Graph_Graph30603086->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph30603086->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30603086->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph30603086->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph30603086->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30603086->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30603086->GetYaxis()->SetTitle("d#sigma(#it{Wj})/#it{#eta}^{jet} [pb]");
   Graph_Graph_Graph30603086->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30603086->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30603086->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30603086->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30603086->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30603086->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30603086->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30603086->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30603086);
   
   grae->Draw("p1p");
   
   Double_t _fx3087[4] = {
   2.525,
   3.025,
   3.525,
   4.025};
   Double_t _fy3087[4] = {
   33.75167,
   23.54495,
   13.13125,
   5.618726};
   Double_t _felx3087[4] = {
   0,
   0,
   0,
   0};
   Double_t _fely3087[4] = {
   1.953403,
   1.325998,
   0.668684,
   0.29035};
   Double_t _fehx3087[4] = {
   0,
   0,
   0,
   0};
   Double_t _fehy3087[4] = {
   1.972477,
   1.306662,
   0.6129732,
   0.3088737};
   grae = new TGraphAsymmErrors(4,_fx3087,_fy3087,_felx3087,_fehx3087,_fely3087,_fehy3087);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(26);
   
   TH1F *Graph_Graph_Graph30703087 = new TH1F("Graph_Graph_Graph30703087","",100,2.375,4.175);
   Graph_Graph_Graph30703087->SetMinimum(0.001);
   Graph_Graph_Graph30703087->SetMaximum(80);
   Graph_Graph_Graph30703087->SetDirectory(0);
   Graph_Graph_Graph30703087->SetStats(0);
   Graph_Graph_Graph30703087->SetLineWidth(2);
   Graph_Graph_Graph30703087->SetMarkerStyle(0);
   Graph_Graph_Graph30703087->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph30703087->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30703087->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph30703087->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph30703087->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30703087->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30703087->GetYaxis()->SetTitle("d#sigma(#it{Wj})/#it{#eta}^{jet} [pb]");
   Graph_Graph_Graph30703087->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30703087->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30703087->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30703087->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30703087->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30703087->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30703087->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30703087->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30703087);
   
   grae->Draw("p1p");
   
   Double_t _fx3088[4] = {
   2.375,
   2.875,
   3.375,
   3.875};
   Double_t _fy3088[4] = {
   34.25415,
   23.32036,
   12.9946,
   5.344251};
   Double_t _felx3088[4] = {
   0,
   0,
   0,
   0};
   Double_t _fely3088[4] = {
   2.132698,
   1.400249,
   0.7785425,
   0.3408947};
   Double_t _fehx3088[4] = {
   0,
   0,
   0,
   0};
   Double_t _fehy3088[4] = {
   2.256241,
   1.482401,
   0.844492,
   0.3783941};
   grae = new TGraphAsymmErrors(4,_fx3088,_fy3088,_felx3088,_fehx3088,_fely3088,_fehy3088);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_Graph_Graph30723088 = new TH1F("Graph_Graph_Graph30723088","",100,2.225,4.025);
   Graph_Graph_Graph30723088->SetMinimum(0.001);
   Graph_Graph_Graph30723088->SetMaximum(80);
   Graph_Graph_Graph30723088->SetDirectory(0);
   Graph_Graph_Graph30723088->SetStats(0);
   Graph_Graph_Graph30723088->SetLineWidth(2);
   Graph_Graph_Graph30723088->SetMarkerStyle(0);
   Graph_Graph_Graph30723088->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph30723088->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30723088->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph30723088->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph30723088->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30723088->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30723088->GetYaxis()->SetTitle("d#sigma(#it{Wj})/#it{#eta}^{jet} [pb]");
   Graph_Graph_Graph30723088->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30723088->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30723088->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30723088->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30723088->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30723088->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30723088->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30723088->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30723088);
   
   grae->Draw("p1p");
   
   TPaveText *pt = new TPaveText(0.5,0.85,0.85,0.94,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 8 TeV");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.56,0.75,0.95,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.035);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_tot","  Data (#it{W^{#scale[1.2]{#plus}}j})","f");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("data2_tot","  Data (#it{W^{#scale[1.2]{#minus}}j})","f");

   ci = TColor::GetColor("#00ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.56,0.63,0.95,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.035);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("powheg_temp","","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("powheg2_temp","  POWHEG","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("amcatnlo_temp","","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("amcatnlo2_temp","  aMC@NLO","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TPave *pave = new TPave(0.57605,0.7745,0.64135,0.7855,0,"brNDC");

   ci = TColor::GetColor("#0000ff");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   pave = new TPave(0.57605,0.8345,0.64135,0.8455,0,"brNDC");

   ci = TColor::GetColor("#ffcc00");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   Double_t xAxis59[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *wp_etaj_toterr_copy__73 = new TH1F("wp_etaj_toterr_copy__73","wp_etaj",4, xAxis59);
   wp_etaj_toterr_copy__73->SetBinContent(1,48.4905);
   wp_etaj_toterr_copy__73->SetBinContent(2,35.86988);
   wp_etaj_toterr_copy__73->SetBinContent(3,21.33691);
   wp_etaj_toterr_copy__73->SetBinContent(4,8.08127);
   wp_etaj_toterr_copy__73->SetBinContent(5,4.040633);
   wp_etaj_toterr_copy__73->SetBinError(1,4.411155);
   wp_etaj_toterr_copy__73->SetBinError(2,3.103339);
   wp_etaj_toterr_copy__73->SetBinError(3,1.964878);
   wp_etaj_toterr_copy__73->SetBinError(4,1.063724);
   wp_etaj_toterr_copy__73->SetBinError(5,0.5318616);
   wp_etaj_toterr_copy__73->SetMinimum(0.001);
   wp_etaj_toterr_copy__73->SetMaximum(80);
   wp_etaj_toterr_copy__73->SetEntries(10);
   wp_etaj_toterr_copy__73->SetDirectory(0);
   wp_etaj_toterr_copy__73->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wp_etaj_toterr_copy__73->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wp_etaj_toterr_copy__73->SetLineColor(ci);
   wp_etaj_toterr_copy__73->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wp_etaj_toterr_copy__73->SetMarkerColor(ci);
   wp_etaj_toterr_copy__73->SetMarkerStyle(0);
   wp_etaj_toterr_copy__73->GetXaxis()->SetNdivisions(4);
   wp_etaj_toterr_copy__73->GetXaxis()->SetLabelFont(132);
   wp_etaj_toterr_copy__73->GetXaxis()->SetLabelOffset(999);
   wp_etaj_toterr_copy__73->GetXaxis()->SetLabelSize(0);
   wp_etaj_toterr_copy__73->GetXaxis()->SetTitleSize(0.06);
   wp_etaj_toterr_copy__73->GetXaxis()->SetTitleFont(132);
   wp_etaj_toterr_copy__73->GetYaxis()->SetTitle("d#sigma(#it{Wj})/#it{#eta}^{jet} [pb]");
   wp_etaj_toterr_copy__73->GetYaxis()->SetLabelFont(132);
   wp_etaj_toterr_copy__73->GetYaxis()->SetLabelSize(0.05);
   wp_etaj_toterr_copy__73->GetYaxis()->SetTitleSize(0.06);
   wp_etaj_toterr_copy__73->GetYaxis()->SetTitleFont(132);
   wp_etaj_toterr_copy__73->GetZaxis()->SetLabelFont(132);
   wp_etaj_toterr_copy__73->GetZaxis()->SetLabelSize(0.05);
   wp_etaj_toterr_copy__73->GetZaxis()->SetTitleSize(0.06);
   wp_etaj_toterr_copy__73->GetZaxis()->SetTitleFont(132);
   wp_etaj_toterr_copy__73->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.05,0.995,0.995);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(1.854321,-0.4062964,4.323457,6.852964);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(2);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   lowerPad->SetLeftMargin(0.14);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetTopMargin(0.725);
   lowerPad->SetBottomMargin(0.14);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   Double_t xAxis60[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *wj_etaj_8TeV_870_1001_2ratiocomp0__74 = new TH1F("wj_etaj_8TeV_870_1001_2ratiocomp0__74","wm_etaj",4, xAxis60);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetBinContent(1,1);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetBinContent(2,1);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetBinContent(3,1);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetBinContent(4,1);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetBinContent(5,1.965363);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetBinError(1,0.1029821);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetBinError(2,0.1071488);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetBinError(3,0.1195403);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetBinError(4,0.1681842);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetBinError(5,0.3305429);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetMinimum(0.61);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetMaximum(1.59);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetEntries(14);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetStats(0);

   ci = TColor::GetColor("#00ccff");
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetFillColor(ci);

   ci = TColor::GetColor("#00ccff");
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetLineColor(ci);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetLineWidth(2);

   ci = TColor::GetColor("#00ccff");
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetMarkerColor(ci);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->SetMarkerStyle(0);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetXaxis()->SetTitle("#it{#eta}^{jet}");
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetXaxis()->SetNdivisions(4);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetXaxis()->SetLabelFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetXaxis()->SetLabelOffset(0.02);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetXaxis()->SetLabelSize(0.05);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetXaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetXaxis()->SetTitleFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetYaxis()->SetNdivisions(505);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetYaxis()->SetLabelFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetYaxis()->SetLabelSize(0.05);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetYaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetYaxis()->SetTickLength(0.12325);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetYaxis()->SetTitleFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetZaxis()->SetLabelFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetZaxis()->SetLabelSize(0.05);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetZaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->GetZaxis()->SetTitleFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp0__74->Draw("e2");
   Double_t xAxis61[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *wj_etaj_8TeV_870_1001_2ratiocomp1__75 = new TH1F("wj_etaj_8TeV_870_1001_2ratiocomp1__75","wm_etaj",4, xAxis61);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetBinContent(1,1);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetBinContent(2,1);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetBinContent(3,1);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetBinContent(4,1);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetBinContent(5,1.965363);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetBinError(1,0.007590379);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetBinError(2,0.009631532);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetBinError(3,0.01301933);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetBinError(4,0.0205536);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetBinError(5,0.04039529);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetMinimum(0.61);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetMaximum(1.59);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetEntries(14);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetFillColor(ci);

   ci = TColor::GetColor("#0033ff");
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetLineColor(ci);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetLineWidth(2);

   ci = TColor::GetColor("#0033ff");
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetMarkerColor(ci);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->SetMarkerStyle(0);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetXaxis()->SetTitle("#it{#eta}^{jet}");
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetXaxis()->SetNdivisions(4);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetXaxis()->SetLabelFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetXaxis()->SetLabelOffset(0.02);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetXaxis()->SetLabelSize(0.05);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetXaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetXaxis()->SetTitleFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetYaxis()->SetNdivisions(505);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetYaxis()->SetLabelFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetYaxis()->SetLabelSize(0.05);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetYaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetYaxis()->SetTickLength(0.12325);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetYaxis()->SetTitleFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetZaxis()->SetLabelFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetZaxis()->SetLabelSize(0.05);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetZaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->GetZaxis()->SetTitleFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp1__75->Draw("e2same");
   
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp2_fx3089[4] = {
   2.525,
   3.025,
   3.525,
   4.025};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp2_fy3089[4] = {
   1.106598,
   1.144544,
   1.172121,
   1.429436};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp2_felx3089[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp2_fely3089[4] = {
   0.1092377,
   0.101171,
   0.1310702,
   0.1515535};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp2_fehx3089[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp2_fehy3089[4] = {
   0.08707793,
   0.08849896,
   0.08752599,
   0.22226};
   grae = new TGraphAsymmErrors(4,wj_etaj_8TeV_870_1001_2ratiocomp2_fx3089,wj_etaj_8TeV_870_1001_2ratiocomp2_fy3089,wj_etaj_8TeV_870_1001_2ratiocomp2_felx3089,wj_etaj_8TeV_870_1001_2ratiocomp2_fehx3089,wj_etaj_8TeV_870_1001_2ratiocomp2_fely3089,wj_etaj_8TeV_870_1001_2ratiocomp2_fehy3089);
   grae->SetName("wj_etaj_8TeV_870_1001_2ratiocomp2");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(26);
   
   TH1F *Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089 = new TH1F("Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089","",100,2.375,4.175);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->SetMinimum(0.61);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->SetMaximum(1.59);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->SetDirectory(0);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->SetStats(0);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->SetLineWidth(2);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->SetMarkerStyle(0);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->GetXaxis()->SetTitle("#it{#eta}^{jet}");
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->GetXaxis()->SetNdivisions(4);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->GetXaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->GetXaxis()->SetTitleFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->GetYaxis()->SetNdivisions(505);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->GetYaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->GetYaxis()->SetTitleFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->GetZaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_etaj_8TeV_870_1001_2ratiocomp23089);
   
   grae->Draw("p1");
   
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp3_fx3090[4] = {
   2.375,
   2.875,
   3.375,
   3.875};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp3_fy3090[4] = {
   1.123073,
   1.133627,
   1.159923,
   1.359608};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp3_felx3090[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp3_fely3090[4] = {
   0.09252438,
   0.09241037,
   0.1017721,
   0.139636};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp3_fehx3090[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp3_fehy3090[4] = {
   0.09608259,
   0.09761576,
   0.1059344,
   0.163819};
   grae = new TGraphAsymmErrors(4,wj_etaj_8TeV_870_1001_2ratiocomp3_fx3090,wj_etaj_8TeV_870_1001_2ratiocomp3_fy3090,wj_etaj_8TeV_870_1001_2ratiocomp3_felx3090,wj_etaj_8TeV_870_1001_2ratiocomp3_fehx3090,wj_etaj_8TeV_870_1001_2ratiocomp3_fely3090,wj_etaj_8TeV_870_1001_2ratiocomp3_fehy3090);
   grae->SetName("wj_etaj_8TeV_870_1001_2ratiocomp3");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090 = new TH1F("Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090","",100,2.225,4.025);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->SetMinimum(0.61);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->SetMaximum(1.59);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->SetDirectory(0);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->SetStats(0);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->SetLineWidth(2);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->SetMarkerStyle(0);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->GetXaxis()->SetTitle("#it{#eta}^{jet}");
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->GetXaxis()->SetNdivisions(4);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->GetXaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->GetXaxis()->SetTitleFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->GetYaxis()->SetNdivisions(505);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->GetYaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->GetYaxis()->SetTitleFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->GetZaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_etaj_8TeV_870_1001_2ratiocomp33090);
   
   grae->Draw("p1");
   
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp4_fx3091[4] = {
   2.525,
   3.025,
   3.525,
   4.025};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp4_fy3091[4] = {
   1.106598,
   1.144544,
   1.172121,
   1.429436};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp4_felx3091[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp4_fely3091[4] = {
   0.0640452,
   0.06445814,
   0.05968803,
   0.07386671};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp4_fehx3091[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp4_fehy3091[4] = {
   0.06467055,
   0.06351816,
   0.05471517,
   0.07857924};
   grae = new TGraphAsymmErrors(4,wj_etaj_8TeV_870_1001_2ratiocomp4_fx3091,wj_etaj_8TeV_870_1001_2ratiocomp4_fy3091,wj_etaj_8TeV_870_1001_2ratiocomp4_felx3091,wj_etaj_8TeV_870_1001_2ratiocomp4_fehx3091,wj_etaj_8TeV_870_1001_2ratiocomp4_fely3091,wj_etaj_8TeV_870_1001_2ratiocomp4_fehy3091);
   grae->SetName("wj_etaj_8TeV_870_1001_2ratiocomp4");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(26);
   
   TH1F *Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091 = new TH1F("Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091","",100,2.375,4.175);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->SetMinimum(0.61);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->SetMaximum(1.59);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->SetDirectory(0);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->SetStats(0);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->SetLineWidth(2);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->SetMarkerStyle(0);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->GetXaxis()->SetTitle("#it{#eta}^{jet}");
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->GetXaxis()->SetNdivisions(4);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->GetXaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->GetXaxis()->SetTitleFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->GetYaxis()->SetNdivisions(505);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->GetYaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->GetYaxis()->SetTitleFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->GetZaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_etaj_8TeV_870_1001_2ratiocomp43091);
   
   grae->Draw("p1");
   
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp5_fx3092[4] = {
   2.375,
   2.875,
   3.375,
   3.875};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp5_fy3092[4] = {
   1.123073,
   1.133627,
   1.159923,
   1.359608};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp5_felx3092[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp5_fely3092[4] = {
   0.06992364,
   0.06806756,
   0.06949421,
   0.08672558};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp5_fehx3092[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_etaj_8TeV_870_1001_2ratiocomp5_fehy3092[4] = {
   0.07397417,
   0.07206103,
   0.07538099,
   0.09626566};
   grae = new TGraphAsymmErrors(4,wj_etaj_8TeV_870_1001_2ratiocomp5_fx3092,wj_etaj_8TeV_870_1001_2ratiocomp5_fy3092,wj_etaj_8TeV_870_1001_2ratiocomp5_felx3092,wj_etaj_8TeV_870_1001_2ratiocomp5_fehx3092,wj_etaj_8TeV_870_1001_2ratiocomp5_fely3092,wj_etaj_8TeV_870_1001_2ratiocomp5_fehy3092);
   grae->SetName("wj_etaj_8TeV_870_1001_2ratiocomp5");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092 = new TH1F("Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092","",100,2.225,4.025);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->SetMinimum(0.61);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->SetMaximum(1.59);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->SetDirectory(0);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->SetStats(0);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->SetLineWidth(2);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->SetMarkerStyle(0);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->GetXaxis()->SetTitle("#it{#eta}^{jet}");
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->GetXaxis()->SetNdivisions(4);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->GetXaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->GetXaxis()->SetTitleFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->GetYaxis()->SetNdivisions(505);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->GetYaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->GetYaxis()->SetTitleFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->GetZaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_etaj_8TeV_870_1001_2ratiocomp53092);
   
   grae->Draw("p1");
   Double_t xAxis62[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76 = new TH1F("wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76","wm_etaj",4, xAxis62);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetBinContent(1,1);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetBinContent(2,1);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetBinContent(3,1);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetBinContent(4,1);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetBinContent(5,1.965363);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetBinError(1,0.1029821);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetBinError(2,0.1071488);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetBinError(3,0.1195403);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetBinError(4,0.1681842);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetBinError(5,0.3305429);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetMinimum(0.61);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetMaximum(1.59);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetEntries(14);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetDirectory(0);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetStats(0);

   ci = TColor::GetColor("#00ccff");
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetFillColor(ci);

   ci = TColor::GetColor("#00ccff");
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetLineColor(ci);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetLineWidth(2);

   ci = TColor::GetColor("#00ccff");
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetMarkerColor(ci);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->SetMarkerStyle(0);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetXaxis()->SetTitle("#it{#eta}^{jet}");
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetXaxis()->SetNdivisions(4);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetXaxis()->SetLabelFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetXaxis()->SetLabelOffset(0.02);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetXaxis()->SetLabelSize(0.05);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetXaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetXaxis()->SetTitleFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetYaxis()->SetNdivisions(505);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetYaxis()->SetLabelFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetYaxis()->SetLabelSize(0.05);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetYaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetYaxis()->SetTickLength(0.12325);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetYaxis()->SetTitleFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetZaxis()->SetLabelFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetZaxis()->SetLabelSize(0.05);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetZaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->GetZaxis()->SetTitleFont(132);
   wj_etaj_8TeV_870_1001_2ratiocomp0_copy__76->Draw("sameaxis");
   lowerPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: middlPad
   TPad *middlPad = new TPad("middlPad", "middlPad",0.005,0.05,0.995,0.995);
   middlPad->Draw();
   middlPad->cd();
   middlPad->Range(1.854321,-1.214827,4.323457,5.543792);
   middlPad->SetFillColor(0);
   middlPad->SetFillStyle(4000);
   middlPad->SetBorderMode(0);
   middlPad->SetBorderSize(2);
   middlPad->SetTickx(1);
   middlPad->SetTicky(1);
   middlPad->SetLeftMargin(0.14);
   middlPad->SetRightMargin(0.05);
   middlPad->SetTopMargin(0.585);
   middlPad->SetBottomMargin(0.27);
   middlPad->SetFrameLineWidth(2);
   middlPad->SetFrameBorderMode(0);
   middlPad->SetFrameLineWidth(2);
   middlPad->SetFrameBorderMode(0);
   Double_t xAxis63[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *wj_etaj_8TeV_400_1001_0ratiocomp0__77 = new TH1F("wj_etaj_8TeV_400_1001_0ratiocomp0__77","wp_etaj",4, xAxis63);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetBinContent(1,1);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetBinContent(2,1);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetBinContent(3,1);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetBinContent(4,1);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetBinContent(5,4.040633);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetBinError(1,0.09096947);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetBinError(2,0.08651658);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetBinError(3,0.09208823);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetBinError(4,0.1316283);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetBinError(5,0.5318616);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetMinimum(0.61);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetMaximum(1.59);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetEntries(14);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetLineColor(ci);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetMarkerColor(ci);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->SetMarkerStyle(0);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->GetXaxis()->SetNdivisions(4);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->GetXaxis()->SetLabelFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->GetXaxis()->SetLabelOffset(999);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->GetXaxis()->SetLabelSize(0);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->GetXaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->GetXaxis()->SetTitleFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->GetYaxis()->SetNdivisions(505);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->GetYaxis()->SetLabelFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->GetYaxis()->SetLabelSize(0.05);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->GetYaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->GetYaxis()->SetTickLength(0.12325);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->GetYaxis()->SetTitleFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->GetZaxis()->SetLabelFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->GetZaxis()->SetLabelSize(0.05);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->GetZaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->GetZaxis()->SetTitleFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp0__77->Draw("e2");
   Double_t xAxis64[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *wj_etaj_8TeV_400_1001_0ratiocomp1__78 = new TH1F("wj_etaj_8TeV_400_1001_0ratiocomp1__78","wp_etaj",4, xAxis64);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetBinContent(1,1);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetBinContent(2,1);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetBinContent(3,1);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetBinContent(4,1);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetBinContent(5,4.040633);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetBinError(1,0.006008522);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetBinError(2,0.007318117);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetBinError(3,0.009449783);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetBinError(4,0.014361);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetBinError(5,0.05802755);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetMinimum(0.61);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetMaximum(1.59);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetEntries(14);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetLineColor(ci);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetMarkerColor(ci);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->SetMarkerStyle(0);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->GetXaxis()->SetNdivisions(4);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->GetXaxis()->SetLabelFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->GetXaxis()->SetLabelOffset(999);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->GetXaxis()->SetLabelSize(0);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->GetXaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->GetXaxis()->SetTitleFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->GetYaxis()->SetNdivisions(505);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->GetYaxis()->SetLabelFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->GetYaxis()->SetLabelSize(0.05);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->GetYaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->GetYaxis()->SetTickLength(0.12325);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->GetYaxis()->SetTitleFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->GetZaxis()->SetLabelFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->GetZaxis()->SetLabelSize(0.05);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->GetZaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->GetZaxis()->SetTitleFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp1__78->Draw("e2same");
   
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp2_fx3093[4] = {
   2.525,
   3.025,
   3.525,
   4.025};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp2_fy3093[4] = {
   1.057573,
   1.061747,
   1.056553,
   1.202921};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp2_felx3093[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp2_fely3093[4] = {
   0.0852868,
   0.07985034,
   0.08891828,
   0.1449872};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp2_fehx3093[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp2_fehy3093[4] = {
   0.0768471,
   0.07544389,
   0.07146708,
   0.1753128};
   grae = new TGraphAsymmErrors(4,wj_etaj_8TeV_400_1001_0ratiocomp2_fx3093,wj_etaj_8TeV_400_1001_0ratiocomp2_fy3093,wj_etaj_8TeV_400_1001_0ratiocomp2_felx3093,wj_etaj_8TeV_400_1001_0ratiocomp2_fehx3093,wj_etaj_8TeV_400_1001_0ratiocomp2_fely3093,wj_etaj_8TeV_400_1001_0ratiocomp2_fehy3093);
   grae->SetName("wj_etaj_8TeV_400_1001_0ratiocomp2");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093 = new TH1F("Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093","",100,2.375,4.175);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->SetMinimum(0.61);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->SetMaximum(1.59);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->SetDirectory(0);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->SetStats(0);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->SetLineWidth(2);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->SetMarkerStyle(0);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->GetXaxis()->SetNdivisions(4);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->GetXaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->GetXaxis()->SetLabelOffset(999);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->GetXaxis()->SetLabelSize(0);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->GetXaxis()->SetTitleFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->GetYaxis()->SetNdivisions(505);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->GetYaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->GetYaxis()->SetTitleFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->GetZaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_etaj_8TeV_400_1001_0ratiocomp23093);
   
   grae->Draw("p1");
   
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp3_fx3094[4] = {
   2.375,
   2.875,
   3.375,
   3.875};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp3_fy3094[4] = {
   1.089235,
   1.091828,
   1.06881,
   1.195266};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp3_felx3094[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp3_fely3094[4] = {
   0.08881276,
   0.08526295,
   0.0800585,
   0.09943128};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp3_fehx3094[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp3_fehy3094[4] = {
   0.09382539,
   0.08759198,
   0.08417318,
   0.1214588};
   grae = new TGraphAsymmErrors(4,wj_etaj_8TeV_400_1001_0ratiocomp3_fx3094,wj_etaj_8TeV_400_1001_0ratiocomp3_fy3094,wj_etaj_8TeV_400_1001_0ratiocomp3_felx3094,wj_etaj_8TeV_400_1001_0ratiocomp3_fehx3094,wj_etaj_8TeV_400_1001_0ratiocomp3_fely3094,wj_etaj_8TeV_400_1001_0ratiocomp3_fehy3094);
   grae->SetName("wj_etaj_8TeV_400_1001_0ratiocomp3");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094 = new TH1F("Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094","",100,2.225,4.025);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->SetMinimum(0.61);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->SetMaximum(1.59);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->SetDirectory(0);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->SetStats(0);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->SetLineWidth(2);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->SetMarkerStyle(0);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->GetXaxis()->SetNdivisions(4);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->GetXaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->GetXaxis()->SetLabelOffset(999);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->GetXaxis()->SetLabelSize(0);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->GetXaxis()->SetTitleFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->GetYaxis()->SetNdivisions(505);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->GetYaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->GetYaxis()->SetTitleFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->GetZaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_etaj_8TeV_400_1001_0ratiocomp33094);
   
   grae->Draw("p1");
   
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp4_fx3095[4] = {
   2.525,
   3.025,
   3.525,
   4.025};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp4_fy3095[4] = {
   1.057573,
   1.061747,
   1.056553,
   1.202921};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp4_felx3095[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp4_fely3095[4] = {
   0.06056661,
   0.05760808,
   0.05339437,
   0.06241278};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp4_fehx3095[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp4_fehy3095[4] = {
   0.0603745,
   0.05852863,
   0.04894748,
   0.06592288};
   grae = new TGraphAsymmErrors(4,wj_etaj_8TeV_400_1001_0ratiocomp4_fx3095,wj_etaj_8TeV_400_1001_0ratiocomp4_fy3095,wj_etaj_8TeV_400_1001_0ratiocomp4_felx3095,wj_etaj_8TeV_400_1001_0ratiocomp4_fehx3095,wj_etaj_8TeV_400_1001_0ratiocomp4_fely3095,wj_etaj_8TeV_400_1001_0ratiocomp4_fehy3095);
   grae->SetName("wj_etaj_8TeV_400_1001_0ratiocomp4");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095 = new TH1F("Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095","",100,2.375,4.175);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->SetMinimum(0.61);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->SetMaximum(1.59);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->SetDirectory(0);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->SetStats(0);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->SetLineWidth(2);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->SetMarkerStyle(0);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->GetXaxis()->SetNdivisions(4);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->GetXaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->GetXaxis()->SetLabelOffset(999);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->GetXaxis()->SetLabelSize(0);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->GetXaxis()->SetTitleFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->GetYaxis()->SetNdivisions(505);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->GetYaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->GetYaxis()->SetTitleFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->GetZaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_etaj_8TeV_400_1001_0ratiocomp43095);
   
   grae->Draw("p1");
   
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp5_fx3096[4] = {
   2.375,
   2.875,
   3.375,
   3.875};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp5_fy3096[4] = {
   1.089235,
   1.091828,
   1.06881,
   1.195266};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp5_felx3096[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp5_fely3096[4] = {
   0.07120596,
   0.0670735,
   0.06314069,
   0.0725697};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp5_fehx3096[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_etaj_8TeV_400_1001_0ratiocomp5_fehy3096[4] = {
   0.0773467,
   0.07131743,
   0.06720195,
   0.07881871};
   grae = new TGraphAsymmErrors(4,wj_etaj_8TeV_400_1001_0ratiocomp5_fx3096,wj_etaj_8TeV_400_1001_0ratiocomp5_fy3096,wj_etaj_8TeV_400_1001_0ratiocomp5_felx3096,wj_etaj_8TeV_400_1001_0ratiocomp5_fehx3096,wj_etaj_8TeV_400_1001_0ratiocomp5_fely3096,wj_etaj_8TeV_400_1001_0ratiocomp5_fehy3096);
   grae->SetName("wj_etaj_8TeV_400_1001_0ratiocomp5");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096 = new TH1F("Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096","",100,2.225,4.025);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->SetMinimum(0.61);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->SetMaximum(1.59);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->SetDirectory(0);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->SetStats(0);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->SetLineWidth(2);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->SetMarkerStyle(0);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->GetXaxis()->SetNdivisions(4);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->GetXaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->GetXaxis()->SetLabelOffset(999);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->GetXaxis()->SetLabelSize(0);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->GetXaxis()->SetTitleFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->GetYaxis()->SetNdivisions(505);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->GetYaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->GetYaxis()->SetTitleFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->GetZaxis()->SetLabelFont(132);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_etaj_8TeV_400_1001_0ratiocomp53096);
   
   grae->Draw("p1");
   Double_t xAxis65[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79 = new TH1F("wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79","wp_etaj",4, xAxis65);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetBinContent(1,1);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetBinContent(2,1);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetBinContent(3,1);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetBinContent(4,1);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetBinContent(5,4.040633);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetBinError(1,0.09096947);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetBinError(2,0.08651658);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetBinError(3,0.09208823);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetBinError(4,0.1316283);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetBinError(5,0.5318616);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetMinimum(0.61);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetMaximum(1.59);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetEntries(14);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetDirectory(0);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetLineColor(ci);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetMarkerColor(ci);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->SetMarkerStyle(0);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->GetXaxis()->SetNdivisions(4);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->GetXaxis()->SetLabelFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->GetXaxis()->SetLabelOffset(999);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->GetXaxis()->SetLabelSize(0);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->GetXaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->GetXaxis()->SetTitleFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->GetYaxis()->SetNdivisions(505);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->GetYaxis()->SetLabelFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->GetYaxis()->SetLabelSize(0.05);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->GetYaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->GetYaxis()->SetTickLength(0.12325);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->GetYaxis()->SetTitleFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->GetZaxis()->SetLabelFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->GetZaxis()->SetLabelSize(0.05);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->GetZaxis()->SetTitleSize(0.06);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->GetZaxis()->SetTitleFont(132);
   wj_etaj_8TeV_400_1001_0ratiocomp0_copy__79->Draw("sameaxis");
   middlPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig4.C <==
void wj_ptj_8TeV_log()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Thu Apr 28 10:18:24 2016) by ROOT version6.04/10
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,600,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0.16);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottomPad
   TPad *bottomPad = new TPad("bottomPad", "bottomPad",0.005,0.05,0.995,0.995);
   bottomPad->Draw();
   bottomPad->cd();
   bottomPad->Range(-0.1728395,-0.5345454,1.061728,3.283636);
   bottomPad->SetFillColor(0);
   bottomPad->SetFillStyle(4000);
   bottomPad->SetBorderMode(0);
   bottomPad->SetBorderSize(2);
   bottomPad->SetTickx(1);
   bottomPad->SetTicky(1);
   bottomPad->SetLeftMargin(0.14);
   bottomPad->SetRightMargin(0.05);
   bottomPad->SetTopMargin(0.585);
   bottomPad->SetBottomMargin(0.14);
   bottomPad->SetFrameLineWidth(2);
   bottomPad->SetFrameBorderMode(0);
   bottomPad->SetFrameLineWidth(2);
   bottomPad->SetFrameBorderMode(0);
   
   TH1F *__119 = new TH1F("__119","",1,0,1);
   __119->SetDirectory(0);
   __119->SetStats(0);
   __119->SetFillStyle(0);
   __119->SetLineWidth(2);
   __119->SetMarkerStyle(0);
   __119->GetXaxis()->SetNdivisions(4);
   __119->GetXaxis()->SetLabelFont(132);
   __119->GetXaxis()->SetLabelOffset(999);
   __119->GetXaxis()->SetLabelSize(0);
   __119->GetXaxis()->SetTitleSize(0.06);
   __119->GetXaxis()->SetTitleFont(132);
   __119->GetYaxis()->SetTitle("Ratio");
   __119->GetYaxis()->CenterTitle(true);
   __119->GetYaxis()->SetLabelFont(132);
   __119->GetYaxis()->SetLabelOffset(999);
   __119->GetYaxis()->SetLabelSize(0.05);
   __119->GetYaxis()->SetTitleSize(0.06);
   __119->GetYaxis()->SetTitleFont(132);
   __119->GetZaxis()->SetLabelFont(132);
   __119->GetZaxis()->SetLabelSize(0.05);
   __119->GetZaxis()->SetTitleSize(0.06);
   __119->GetZaxis()->SetTitleFont(132);
   __119->Draw("");
   
   TH1F *_copy__120 = new TH1F("_copy__120","",1,0,1);
   _copy__120->SetDirectory(0);
   _copy__120->SetStats(0);
   _copy__120->SetFillStyle(0);
   _copy__120->SetLineWidth(2);
   _copy__120->SetMarkerStyle(0);
   _copy__120->GetXaxis()->SetNdivisions(4);
   _copy__120->GetXaxis()->SetLabelFont(132);
   _copy__120->GetXaxis()->SetLabelOffset(999);
   _copy__120->GetXaxis()->SetLabelSize(0);
   _copy__120->GetXaxis()->SetTitleSize(0.06);
   _copy__120->GetXaxis()->SetTitleFont(132);
   _copy__120->GetYaxis()->SetTitle("Ratio");
   _copy__120->GetYaxis()->CenterTitle(true);
   _copy__120->GetYaxis()->SetLabelFont(132);
   _copy__120->GetYaxis()->SetLabelOffset(999);
   _copy__120->GetYaxis()->SetLabelSize(0.05);
   _copy__120->GetYaxis()->SetTitleSize(0.06);
   _copy__120->GetYaxis()->SetTitleFont(132);
   _copy__120->GetZaxis()->SetLabelFont(132);
   _copy__120->GetZaxis()->SetLabelSize(0.05);
   _copy__120->GetZaxis()->SetTitleSize(0.06);
   _copy__120->GetZaxis()->SetTitleFont(132);
   _copy__120->Draw("sameaxis");
   bottomPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(6.172839,-2.819548,104.9383,0.8841552);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetLogy();
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.41);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   Double_t xAxis99[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *wp_ptj_toterr__121 = new TH1F("wp_ptj_toterr__121","wp_ptj",5, xAxis99);
   wp_ptj_toterr__121->SetBinContent(1,3.450959);
   wp_ptj_toterr__121->SetBinContent(2,2.256658);
   wp_ptj_toterr__121->SetBinContent(3,1.266894);
   wp_ptj_toterr__121->SetBinContent(4,0.667355);
   wp_ptj_toterr__121->SetBinContent(5,0.1635365);
   wp_ptj_toterr__121->SetBinContent(6,8.176826);
   wp_ptj_toterr__121->SetBinError(1,0.2914732);
   wp_ptj_toterr__121->SetBinError(2,0.2298212);
   wp_ptj_toterr__121->SetBinError(3,0.117779);
   wp_ptj_toterr__121->SetBinError(4,0.07112221);
   wp_ptj_toterr__121->SetBinError(5,0.02028571);
   wp_ptj_toterr__121->SetBinError(6,1.014286);
   wp_ptj_toterr__121->SetMinimum(0.05);
   wp_ptj_toterr__121->SetMaximum(5);
   wp_ptj_toterr__121->SetEntries(12);
   wp_ptj_toterr__121->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   wp_ptj_toterr__121->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wp_ptj_toterr__121->SetLineColor(ci);
   wp_ptj_toterr__121->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wp_ptj_toterr__121->SetMarkerColor(ci);
   wp_ptj_toterr__121->SetMarkerStyle(0);
   wp_ptj_toterr__121->GetXaxis()->SetNdivisions(4);
   wp_ptj_toterr__121->GetXaxis()->SetLabelFont(132);
   wp_ptj_toterr__121->GetXaxis()->SetLabelOffset(999);
   wp_ptj_toterr__121->GetXaxis()->SetLabelSize(0);
   wp_ptj_toterr__121->GetXaxis()->SetTitleSize(0.06);
   wp_ptj_toterr__121->GetXaxis()->SetTitleFont(132);
   wp_ptj_toterr__121->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{p}_{T}^{jet} [pb/GeV]");
   wp_ptj_toterr__121->GetYaxis()->SetLabelFont(132);
   wp_ptj_toterr__121->GetYaxis()->SetLabelSize(0.05);
   wp_ptj_toterr__121->GetYaxis()->SetTitleSize(0.06);
   wp_ptj_toterr__121->GetYaxis()->SetTitleFont(132);
   wp_ptj_toterr__121->GetZaxis()->SetLabelFont(132);
   wp_ptj_toterr__121->GetZaxis()->SetLabelSize(0.05);
   wp_ptj_toterr__121->GetZaxis()->SetTitleSize(0.06);
   wp_ptj_toterr__121->GetZaxis()->SetTitleFont(132);
   wp_ptj_toterr__121->Draw("e2");
   Double_t xAxis100[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *wp_ptj_staterr__122 = new TH1F("wp_ptj_staterr__122","wp_ptj",5, xAxis100);
   wp_ptj_staterr__122->SetBinContent(1,3.450959);
   wp_ptj_staterr__122->SetBinContent(2,2.256658);
   wp_ptj_staterr__122->SetBinContent(3,1.266894);
   wp_ptj_staterr__122->SetBinContent(4,0.667355);
   wp_ptj_staterr__122->SetBinContent(5,0.1635365);
   wp_ptj_staterr__122->SetBinContent(6,8.176826);
   wp_ptj_staterr__122->SetBinError(1,0.02497134);
   wp_ptj_staterr__122->SetBinError(2,0.02019583);
   wp_ptj_staterr__122->SetBinError(3,0.01073196);
   wp_ptj_staterr__122->SetBinError(4,0.007910258);
   wp_ptj_staterr__122->SetBinError(5,0.001777759);
   wp_ptj_staterr__122->SetBinError(6,0.08888796);
   wp_ptj_staterr__122->SetMinimum(0.05);
   wp_ptj_staterr__122->SetMaximum(5);
   wp_ptj_staterr__122->SetEntries(12);
   wp_ptj_staterr__122->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   wp_ptj_staterr__122->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   wp_ptj_staterr__122->SetLineColor(ci);
   wp_ptj_staterr__122->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   wp_ptj_staterr__122->SetMarkerColor(ci);
   wp_ptj_staterr__122->SetMarkerStyle(0);
   wp_ptj_staterr__122->GetXaxis()->SetNdivisions(4);
   wp_ptj_staterr__122->GetXaxis()->SetLabelFont(132);
   wp_ptj_staterr__122->GetXaxis()->SetLabelOffset(999);
   wp_ptj_staterr__122->GetXaxis()->SetLabelSize(0);
   wp_ptj_staterr__122->GetXaxis()->SetTitleSize(0.06);
   wp_ptj_staterr__122->GetXaxis()->SetTitleFont(132);
   wp_ptj_staterr__122->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{p}_{T}^{jet} [pb/GeV]");
   wp_ptj_staterr__122->GetYaxis()->SetLabelFont(132);
   wp_ptj_staterr__122->GetYaxis()->SetLabelSize(0.05);
   wp_ptj_staterr__122->GetYaxis()->SetTitleSize(0.06);
   wp_ptj_staterr__122->GetYaxis()->SetTitleFont(132);
   wp_ptj_staterr__122->GetZaxis()->SetLabelFont(132);
   wp_ptj_staterr__122->GetZaxis()->SetLabelSize(0.05);
   wp_ptj_staterr__122->GetZaxis()->SetTitleSize(0.06);
   wp_ptj_staterr__122->GetZaxis()->SetTitleFont(132);
   wp_ptj_staterr__122->Draw("e2same");
   Double_t xAxis101[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *wm_ptj_toterr__123 = new TH1F("wm_ptj_toterr__123","wm_ptj",5, xAxis101);
   wm_ptj_toterr__123->SetBinContent(1,2.161372);
   wm_ptj_toterr__123->SetBinContent(2,1.324459);
   wm_ptj_toterr__123->SetBinContent(3,0.7447754);
   wm_ptj_toterr__123->SetBinContent(4,0.3862884);
   wm_ptj_toterr__123->SetBinContent(5,0.07929422);
   wm_ptj_toterr__123->SetBinContent(6,3.964711);
   wm_ptj_toterr__123->SetBinError(1,0.2161911);
   wm_ptj_toterr__123->SetBinError(2,0.1517678);
   wm_ptj_toterr__123->SetBinError(3,0.08010473);
   wm_ptj_toterr__123->SetBinError(4,0.04449275);
   wm_ptj_toterr__123->SetBinError(5,0.01272714);
   wm_ptj_toterr__123->SetBinError(6,0.636357);
   wm_ptj_toterr__123->SetMinimum(0.05);
   wm_ptj_toterr__123->SetMaximum(5);
   wm_ptj_toterr__123->SetEntries(12);
   wm_ptj_toterr__123->SetStats(0);

   ci = TColor::GetColor("#00ccff");
   wm_ptj_toterr__123->SetFillColor(ci);

   ci = TColor::GetColor("#00ccff");
   wm_ptj_toterr__123->SetLineColor(ci);
   wm_ptj_toterr__123->SetLineWidth(2);

   ci = TColor::GetColor("#00ccff");
   wm_ptj_toterr__123->SetMarkerColor(ci);
   wm_ptj_toterr__123->SetMarkerStyle(0);
   wm_ptj_toterr__123->GetXaxis()->SetNdivisions(4);
   wm_ptj_toterr__123->GetXaxis()->SetLabelFont(132);
   wm_ptj_toterr__123->GetXaxis()->SetLabelOffset(999);
   wm_ptj_toterr__123->GetXaxis()->SetLabelSize(0);
   wm_ptj_toterr__123->GetXaxis()->SetTitleSize(0.06);
   wm_ptj_toterr__123->GetXaxis()->SetTitleFont(132);
   wm_ptj_toterr__123->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{p}_{T}^{jet} [pb/GeV]");
   wm_ptj_toterr__123->GetYaxis()->SetLabelFont(132);
   wm_ptj_toterr__123->GetYaxis()->SetLabelSize(0.05);
   wm_ptj_toterr__123->GetYaxis()->SetTitleSize(0.06);
   wm_ptj_toterr__123->GetYaxis()->SetTitleFont(132);
   wm_ptj_toterr__123->GetZaxis()->SetLabelFont(132);
   wm_ptj_toterr__123->GetZaxis()->SetLabelSize(0.05);
   wm_ptj_toterr__123->GetZaxis()->SetTitleSize(0.06);
   wm_ptj_toterr__123->GetZaxis()->SetTitleFont(132);
   wm_ptj_toterr__123->Draw("e2same");
   Double_t xAxis102[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *wm_ptj_staterr__124 = new TH1F("wm_ptj_staterr__124","wm_ptj",5, xAxis102);
   wm_ptj_staterr__124->SetBinContent(1,2.161372);
   wm_ptj_staterr__124->SetBinContent(2,1.324459);
   wm_ptj_staterr__124->SetBinContent(3,0.7447754);
   wm_ptj_staterr__124->SetBinContent(4,0.3862884);
   wm_ptj_staterr__124->SetBinContent(5,0.07929422);
   wm_ptj_staterr__124->SetBinContent(6,3.964711);
   wm_ptj_staterr__124->SetBinError(1,0.01981714);
   wm_ptj_staterr__124->SetBinError(2,0.01549705);
   wm_ptj_staterr__124->SetBinError(3,0.008176924);
   wm_ptj_staterr__124->SetBinError(4,0.00603614);
   wm_ptj_staterr__124->SetBinError(5,0.001217149);
   wm_ptj_staterr__124->SetBinError(6,0.06085747);
   wm_ptj_staterr__124->SetMinimum(0.05);
   wm_ptj_staterr__124->SetMaximum(5);
   wm_ptj_staterr__124->SetEntries(12);
   wm_ptj_staterr__124->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   wm_ptj_staterr__124->SetFillColor(ci);

   ci = TColor::GetColor("#0033ff");
   wm_ptj_staterr__124->SetLineColor(ci);
   wm_ptj_staterr__124->SetLineWidth(2);

   ci = TColor::GetColor("#0033ff");
   wm_ptj_staterr__124->SetMarkerColor(ci);
   wm_ptj_staterr__124->SetMarkerStyle(0);
   wm_ptj_staterr__124->GetXaxis()->SetNdivisions(4);
   wm_ptj_staterr__124->GetXaxis()->SetLabelFont(132);
   wm_ptj_staterr__124->GetXaxis()->SetLabelOffset(999);
   wm_ptj_staterr__124->GetXaxis()->SetLabelSize(0);
   wm_ptj_staterr__124->GetXaxis()->SetTitleSize(0.06);
   wm_ptj_staterr__124->GetXaxis()->SetTitleFont(132);
   wm_ptj_staterr__124->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{p}_{T}^{jet} [pb/GeV]");
   wm_ptj_staterr__124->GetYaxis()->SetLabelFont(132);
   wm_ptj_staterr__124->GetYaxis()->SetLabelSize(0.05);
   wm_ptj_staterr__124->GetYaxis()->SetTitleSize(0.06);
   wm_ptj_staterr__124->GetYaxis()->SetTitleFont(132);
   wm_ptj_staterr__124->GetZaxis()->SetLabelFont(132);
   wm_ptj_staterr__124->GetZaxis()->SetLabelSize(0.05);
   wm_ptj_staterr__124->GetZaxis()->SetTitleSize(0.06);
   wm_ptj_staterr__124->GetZaxis()->SetTitleFont(132);
   wm_ptj_staterr__124->Draw("e2same");
   
   Double_t ptj_plus_toterrs_fx3145[5] = {
   23.25,
   28.25,
   36.5,
   46.5,
   82.5};
   Double_t ptj_plus_toterrs_fy3145[5] = {
   3.781269,
   2.471324,
   1.346271,
   0.6736161,
   0.1720625};
   Double_t ptj_plus_toterrs_felx3145[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t ptj_plus_toterrs_fely3145[5] = {
   0.2880126,
   0.2336951,
   0.09951573,
   0.04524418,
   0.01969193};
   Double_t ptj_plus_toterrs_fehx3145[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t ptj_plus_toterrs_fehy3145[5] = {
   0.237181,
   0.1691029,
   0.09861914,
   0.05727119,
   0.01814489};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5,ptj_plus_toterrs_fx3145,ptj_plus_toterrs_fy3145,ptj_plus_toterrs_felx3145,ptj_plus_toterrs_fehx3145,ptj_plus_toterrs_fely3145,ptj_plus_toterrs_fehy3145);
   grae->SetName("ptj_plus_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph_Graph_ptj_plus_toterrs306131293145 = new TH1F("Graph_Graph_Graph_ptj_plus_toterrs306131293145","",100,17.325,88.425);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->SetMinimum(0.05);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->SetMaximum(5);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->SetDirectory(0);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->SetStats(0);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->SetLineWidth(2);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->SetMarkerStyle(0);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{p}_{T}^{jet} [pb/GeV]");
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_ptj_plus_toterrs306131293145->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_ptj_plus_toterrs306131293145);
   
   grae->Draw("p1p");
   
   Double_t ptj_plus_toterrs_fx3146[5] = {
   21.75,
   26.75,
   33.5,
   43.5,
   67.5};
   Double_t ptj_plus_toterrs_fy3146[5] = {
   3.747404,
   2.382393,
   1.378484,
   0.718633,
   0.1890381};
   Double_t ptj_plus_toterrs_felx3146[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t ptj_plus_toterrs_fely3146[5] = {
   0.2766023,
   0.1785285,
   0.1117659,
   0.05911753,
   0.01596438};
   Double_t ptj_plus_toterrs_fehx3146[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t ptj_plus_toterrs_fehy3146[5] = {
   0.2834241,
   0.1899127,
   0.1152294,
   0.06511091,
   0.01862706};
   grae = new TGraphAsymmErrors(5,ptj_plus_toterrs_fx3146,ptj_plus_toterrs_fy3146,ptj_plus_toterrs_felx3146,ptj_plus_toterrs_fehx3146,ptj_plus_toterrs_fely3146,ptj_plus_toterrs_fehy3146);
   grae->SetName("ptj_plus_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_ptj_plus_toterrs306331303146 = new TH1F("Graph_Graph_Graph_ptj_plus_toterrs306331303146","",100,17.175,72.075);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->SetMinimum(0.05);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->SetMaximum(5);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->SetDirectory(0);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->SetStats(0);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->SetLineWidth(2);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->SetMarkerStyle(0);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{p}_{T}^{jet} [pb/GeV]");
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_ptj_plus_toterrs306331303146->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_ptj_plus_toterrs306331303146);
   
   grae->Draw("p1p");
   
   Double_t ptj_minus_toterrs_fx3147[5] = {
   23.25,
   28.25,
   36.5,
   46.5,
   82.5};
   Double_t ptj_minus_toterrs_fy3147[5] = {
   2.562893,
   1.476188,
   0.8436134,
   0.4057886,
   0.09869911};
   Double_t ptj_minus_toterrs_felx3147[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t ptj_minus_toterrs_fely3147[5] = {
   0.266341,
   0.1072309,
   0.08437284,
   0.03839483,
   0.01553516};
   Double_t ptj_minus_toterrs_fehx3147[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t ptj_minus_toterrs_fehy3147[5] = {
   0.1762218,
   0.2029888,
   0.07273972,
   0.04002159,
   0.01249906};
   grae = new TGraphAsymmErrors(5,ptj_minus_toterrs_fx3147,ptj_minus_toterrs_fy3147,ptj_minus_toterrs_felx3147,ptj_minus_toterrs_fehx3147,ptj_minus_toterrs_fely3147,ptj_minus_toterrs_fehy3147);
   grae->SetName("ptj_minus_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(26);
   
   TH1F *Graph_Graph_Graph_ptj_minus_toterrs307331313147 = new TH1F("Graph_Graph_Graph_ptj_minus_toterrs307331313147","",100,17.325,88.425);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->SetMinimum(0.05);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->SetMaximum(5);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->SetDirectory(0);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->SetStats(0);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->SetLineWidth(2);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->SetMarkerStyle(0);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{p}_{T}^{jet} [pb/GeV]");
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_ptj_minus_toterrs307331313147->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_ptj_minus_toterrs307331313147);
   
   grae->Draw("p1p");
   
   Double_t ptj_minus_toterrs_fx3148[5] = {
   21.75,
   26.75,
   33.5,
   43.5,
   67.5};
   Double_t ptj_minus_toterrs_fy3148[5] = {
   2.425233,
   1.507886,
   0.829673,
   0.4212834,
   0.1045012};
   Double_t ptj_minus_toterrs_felx3148[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t ptj_minus_toterrs_fely3148[5] = {
   0.1865384,
   0.1193402,
   0.06892636,
   0.03735492,
   0.01026445};
   Double_t ptj_minus_toterrs_fehx3148[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t ptj_minus_toterrs_fehy3148[5] = {
   0.1902493,
   0.1251425,
   0.0772211,
   0.04040276,
   0.01118462};
   grae = new TGraphAsymmErrors(5,ptj_minus_toterrs_fx3148,ptj_minus_toterrs_fy3148,ptj_minus_toterrs_felx3148,ptj_minus_toterrs_fehx3148,ptj_minus_toterrs_fely3148,ptj_minus_toterrs_fehy3148);
   grae->SetName("ptj_minus_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_Graph_Graph_ptj_minus_toterrs307531323148 = new TH1F("Graph_Graph_Graph_ptj_minus_toterrs307531323148","",100,17.175,72.075);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->SetMinimum(0.05);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->SetMaximum(5);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->SetDirectory(0);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->SetStats(0);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->SetLineWidth(2);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->SetMarkerStyle(0);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{p}_{T}^{jet} [pb/GeV]");
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_ptj_minus_toterrs307531323148->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_ptj_minus_toterrs307531323148);
   
   grae->Draw("p1p");
   
   Double_t _fx3149[5] = {
   23.25,
   28.25,
   36.5,
   46.5,
   82.5};
   Double_t _fy3149[5] = {
   3.781269,
   2.471324,
   1.346271,
   0.6736161,
   0.1720625};
   Double_t _felx3149[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t _fely3149[5] = {
   0.190572,
   0.1353315,
   0.0746666,
   0.03416157,
   0.01098946};
   Double_t _fehx3149[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t _fehy3149[5] = {
   0.1784855,
   0.1300753,
   0.07322493,
   0.03857584,
   0.01318213};
   grae = new TGraphAsymmErrors(5,_fx3149,_fy3149,_felx3149,_fehx3149,_fely3149,_fehy3149);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph_Graph_Graph306231333149 = new TH1F("Graph_Graph_Graph_Graph306231333149","",100,17.325,88.425);
   Graph_Graph_Graph_Graph306231333149->SetMinimum(0.05);
   Graph_Graph_Graph_Graph306231333149->SetMaximum(5);
   Graph_Graph_Graph_Graph306231333149->SetDirectory(0);
   Graph_Graph_Graph_Graph306231333149->SetStats(0);
   Graph_Graph_Graph_Graph306231333149->SetLineWidth(2);
   Graph_Graph_Graph_Graph306231333149->SetMarkerStyle(0);
   Graph_Graph_Graph_Graph306231333149->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph_Graph306231333149->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph306231333149->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph_Graph306231333149->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph_Graph306231333149->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph306231333149->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph306231333149->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{p}_{T}^{jet} [pb/GeV]");
   Graph_Graph_Graph_Graph306231333149->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph306231333149->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph306231333149->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph306231333149->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph306231333149->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph306231333149->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph306231333149->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph306231333149->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph306231333149);
   
   grae->Draw("p1p");
   
   Double_t _fx3150[5] = {
   21.75,
   26.75,
   33.5,
   43.5,
   67.5};
   Double_t _fy3150[5] = {
   3.747404,
   2.382393,
   1.378484,
   0.718633,
   0.1890381};
   Double_t _felx3150[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t _fely3150[5] = {
   0.2195713,
   0.1431244,
   0.08659163,
   0.04658484,
   0.01299852};
   Double_t _fehx3150[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t _fehy3150[5] = {
   0.2285816,
   0.1531721,
   0.09393196,
   0.05202641,
   0.01532503};
   grae = new TGraphAsymmErrors(5,_fx3150,_fy3150,_felx3150,_fehx3150,_fely3150,_fehy3150);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph306431343150 = new TH1F("Graph_Graph_Graph_Graph306431343150","",100,17.175,72.075);
   Graph_Graph_Graph_Graph306431343150->SetMinimum(0.05);
   Graph_Graph_Graph_Graph306431343150->SetMaximum(5);
   Graph_Graph_Graph_Graph306431343150->SetDirectory(0);
   Graph_Graph_Graph_Graph306431343150->SetStats(0);
   Graph_Graph_Graph_Graph306431343150->SetLineWidth(2);
   Graph_Graph_Graph_Graph306431343150->SetMarkerStyle(0);
   Graph_Graph_Graph_Graph306431343150->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph_Graph306431343150->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph306431343150->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph_Graph306431343150->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph_Graph306431343150->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph306431343150->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph306431343150->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{p}_{T}^{jet} [pb/GeV]");
   Graph_Graph_Graph_Graph306431343150->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph306431343150->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph306431343150->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph306431343150->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph306431343150->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph306431343150->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph306431343150->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph306431343150->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph306431343150);
   
   grae->Draw("p1p");
   
   Double_t _fx3151[5] = {
   23.25,
   28.25,
   36.5,
   46.5,
   82.5};
   Double_t _fy3151[5] = {
   2.562893,
   1.476188,
   0.8436134,
   0.4057886,
   0.09869911};
   Double_t _felx3151[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t _fely3151[5] = {
   0.1369467,
   0.0783433,
   0.04753537,
   0.0220407,
   0.007140055};
   Double_t _fehx3151[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t _fehy3151[5] = {
   0.1275658,
   0.07309179,
   0.05322437,
   0.02140498,
   0.009120522};
   grae = new TGraphAsymmErrors(5,_fx3151,_fy3151,_felx3151,_fehx3151,_fely3151,_fehy3151);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(26);
   
   TH1F *Graph_Graph_Graph_Graph307431353151 = new TH1F("Graph_Graph_Graph_Graph307431353151","",100,17.325,88.425);
   Graph_Graph_Graph_Graph307431353151->SetMinimum(0.05);
   Graph_Graph_Graph_Graph307431353151->SetMaximum(5);
   Graph_Graph_Graph_Graph307431353151->SetDirectory(0);
   Graph_Graph_Graph_Graph307431353151->SetStats(0);
   Graph_Graph_Graph_Graph307431353151->SetLineWidth(2);
   Graph_Graph_Graph_Graph307431353151->SetMarkerStyle(0);
   Graph_Graph_Graph_Graph307431353151->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph_Graph307431353151->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph307431353151->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph_Graph307431353151->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph_Graph307431353151->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph307431353151->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph307431353151->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{p}_{T}^{jet} [pb/GeV]");
   Graph_Graph_Graph_Graph307431353151->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph307431353151->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph307431353151->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph307431353151->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph307431353151->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph307431353151->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph307431353151->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph307431353151->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph307431353151);
   
   grae->Draw("p1p");
   
   Double_t _fx3152[5] = {
   21.75,
   26.75,
   33.5,
   43.5,
   67.5};
   Double_t _fy3152[5] = {
   2.425233,
   1.507886,
   0.829673,
   0.4212834,
   0.1045012};
   Double_t _felx3152[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t _fely3152[5] = {
   0.1399179,
   0.08881254,
   0.05086884,
   0.02694438,
   0.006972694};
   Double_t _fehx3152[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t _fehy3152[5] = {
   0.1450405,
   0.09567509,
   0.05554514,
   0.02997656,
   0.007936096};
   grae = new TGraphAsymmErrors(5,_fx3152,_fy3152,_felx3152,_fehx3152,_fely3152,_fehy3152);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_Graph_Graph_Graph307631363152 = new TH1F("Graph_Graph_Graph_Graph307631363152","",100,17.175,72.075);
   Graph_Graph_Graph_Graph307631363152->SetMinimum(0.05);
   Graph_Graph_Graph_Graph307631363152->SetMaximum(5);
   Graph_Graph_Graph_Graph307631363152->SetDirectory(0);
   Graph_Graph_Graph_Graph307631363152->SetStats(0);
   Graph_Graph_Graph_Graph307631363152->SetLineWidth(2);
   Graph_Graph_Graph_Graph307631363152->SetMarkerStyle(0);
   Graph_Graph_Graph_Graph307631363152->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph_Graph307631363152->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph307631363152->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph_Graph307631363152->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph_Graph307631363152->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph307631363152->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph307631363152->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{p}_{T}^{jet} [pb/GeV]");
   Graph_Graph_Graph_Graph307631363152->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph307631363152->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph307631363152->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph307631363152->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph307631363152->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph307631363152->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph307631363152->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph307631363152->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_Graph307631363152);
   
   grae->Draw("p1p");
   
   TPaveText *pt = new TPaveText(0.5,0.85,0.85,0.94,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 8 TeV");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.56,0.75,0.95,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.035);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_tot","  Data (#it{W^{#scale[1.2]{#plus}}j})","f");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("data2_tot","  Data (#it{W^{#scale[1.2]{#minus}}j})","f");

   ci = TColor::GetColor("#00ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.56,0.63,0.95,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.035);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("powheg_temp","","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("powheg2_temp","  POWHEG","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("amcatnlo_temp","","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("amcatnlo2_temp","  aMC@NLO","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TPave *pave = new TPave(0.57605,0.7745,0.64135,0.7855,0,"brNDC");

   ci = TColor::GetColor("#0000ff");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   pave = new TPave(0.57605,0.8345,0.64135,0.8455,0,"brNDC");

   ci = TColor::GetColor("#ffcc00");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   Double_t xAxis103[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *wp_ptj_toterr_copy__125 = new TH1F("wp_ptj_toterr_copy__125","wp_ptj",5, xAxis103);
   wp_ptj_toterr_copy__125->SetBinContent(1,3.450959);
   wp_ptj_toterr_copy__125->SetBinContent(2,2.256658);
   wp_ptj_toterr_copy__125->SetBinContent(3,1.266894);
   wp_ptj_toterr_copy__125->SetBinContent(4,0.667355);
   wp_ptj_toterr_copy__125->SetBinContent(5,0.1635365);
   wp_ptj_toterr_copy__125->SetBinContent(6,8.176826);
   wp_ptj_toterr_copy__125->SetBinError(1,0.2914732);
   wp_ptj_toterr_copy__125->SetBinError(2,0.2298212);
   wp_ptj_toterr_copy__125->SetBinError(3,0.117779);
   wp_ptj_toterr_copy__125->SetBinError(4,0.07112221);
   wp_ptj_toterr_copy__125->SetBinError(5,0.02028571);
   wp_ptj_toterr_copy__125->SetBinError(6,1.014286);
   wp_ptj_toterr_copy__125->SetMinimum(0.05);
   wp_ptj_toterr_copy__125->SetMaximum(5);
   wp_ptj_toterr_copy__125->SetEntries(12);
   wp_ptj_toterr_copy__125->SetDirectory(0);
   wp_ptj_toterr_copy__125->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wp_ptj_toterr_copy__125->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wp_ptj_toterr_copy__125->SetLineColor(ci);
   wp_ptj_toterr_copy__125->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wp_ptj_toterr_copy__125->SetMarkerColor(ci);
   wp_ptj_toterr_copy__125->SetMarkerStyle(0);
   wp_ptj_toterr_copy__125->GetXaxis()->SetNdivisions(4);
   wp_ptj_toterr_copy__125->GetXaxis()->SetLabelFont(132);
   wp_ptj_toterr_copy__125->GetXaxis()->SetLabelOffset(999);
   wp_ptj_toterr_copy__125->GetXaxis()->SetLabelSize(0);
   wp_ptj_toterr_copy__125->GetXaxis()->SetTitleSize(0.06);
   wp_ptj_toterr_copy__125->GetXaxis()->SetTitleFont(132);
   wp_ptj_toterr_copy__125->GetYaxis()->SetTitle("d#sigma(#it{Wj})/d#it{p}_{T}^{jet} [pb/GeV]");
   wp_ptj_toterr_copy__125->GetYaxis()->SetLabelFont(132);
   wp_ptj_toterr_copy__125->GetYaxis()->SetLabelSize(0.05);
   wp_ptj_toterr_copy__125->GetYaxis()->SetTitleSize(0.06);
   wp_ptj_toterr_copy__125->GetYaxis()->SetTitleFont(132);
   wp_ptj_toterr_copy__125->GetZaxis()->SetLabelFont(132);
   wp_ptj_toterr_copy__125->GetZaxis()->SetLabelSize(0.05);
   wp_ptj_toterr_copy__125->GetZaxis()->SetTitleSize(0.06);
   wp_ptj_toterr_copy__125->GetZaxis()->SetTitleFont(132);
   wp_ptj_toterr_copy__125->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.05,0.995,0.995);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(6.172839,-0.4062964,104.9383,6.852964);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(2);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   lowerPad->SetLeftMargin(0.14);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetTopMargin(0.725);
   lowerPad->SetBottomMargin(0.14);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   Double_t xAxis104[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *wj_ptj_8TeV_log_870_1001_2ratiocomp0__126 = new TH1F("wj_ptj_8TeV_log_870_1001_2ratiocomp0__126","wm_ptj",5, xAxis104);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetBinContent(1,1);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetBinContent(2,1);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetBinContent(3,1);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetBinContent(4,1);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetBinContent(5,1);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetBinContent(6,3.964711);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetBinError(1,0.100025);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetBinError(2,0.1145886);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetBinError(3,0.1075556);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetBinError(4,0.1151801);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetBinError(5,0.1605053);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetBinError(6,0.636357);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetMinimum(0.61);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetMaximum(1.59);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetEntries(17);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetStats(0);

   ci = TColor::GetColor("#00ccff");
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetFillColor(ci);

   ci = TColor::GetColor("#00ccff");
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetLineColor(ci);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetLineWidth(2);

   ci = TColor::GetColor("#00ccff");
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetMarkerColor(ci);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->SetMarkerStyle(0);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetXaxis()->SetTitle("#it{p}_{T}^{jet} [GeV]");
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetXaxis()->SetNdivisions(4);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetXaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetXaxis()->SetLabelOffset(0.02);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetXaxis()->SetLabelSize(0.05);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetXaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetXaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetYaxis()->SetNdivisions(505);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetYaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetYaxis()->SetLabelSize(0.05);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetYaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetYaxis()->SetTickLength(0.12325);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetYaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetZaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetZaxis()->SetLabelSize(0.05);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetZaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->GetZaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0__126->Draw("e2");
   Double_t xAxis105[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *wj_ptj_8TeV_log_870_1001_2ratiocomp1__127 = new TH1F("wj_ptj_8TeV_log_870_1001_2ratiocomp1__127","wm_ptj",5, xAxis105);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetBinContent(1,1);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetBinContent(2,1);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetBinContent(3,1);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetBinContent(4,1);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetBinContent(5,1);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetBinContent(6,3.964711);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetBinError(1,0.009168779);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetBinError(2,0.01170067);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetBinError(3,0.01097905);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetBinError(4,0.01562599);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetBinError(5,0.01534979);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetBinError(6,0.06085747);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetMinimum(0.61);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetMaximum(1.59);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetEntries(17);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetStats(0);

   ci = TColor::GetColor("#0033ff");
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetFillColor(ci);

   ci = TColor::GetColor("#0033ff");
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetLineColor(ci);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetLineWidth(2);

   ci = TColor::GetColor("#0033ff");
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetMarkerColor(ci);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->SetMarkerStyle(0);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetXaxis()->SetTitle("#it{p}_{T}^{jet} [GeV]");
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetXaxis()->SetNdivisions(4);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetXaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetXaxis()->SetLabelOffset(0.02);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetXaxis()->SetLabelSize(0.05);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetXaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetXaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetYaxis()->SetNdivisions(505);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetYaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetYaxis()->SetLabelSize(0.05);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetYaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetYaxis()->SetTickLength(0.12325);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetYaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetZaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetZaxis()->SetLabelSize(0.05);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetZaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->GetZaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp1__127->Draw("e2same");
   
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp2_fx3153[5] = {
   23.25,
   28.25,
   36.5,
   46.5,
   82.5};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp2_fy3153[5] = {
   1.185772,
   1.114559,
   1.132708,
   1.050481,
   1.24472};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp2_felx3153[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp2_fely3153[5] = {
   0.1232278,
   0.08096209,
   0.1132863,
   0.09939422,
   0.1959179};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp2_fehx3153[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp2_fehy3153[5] = {
   0.08153238,
   0.1532617,
   0.09766665,
   0.1036055,
   0.1576289};
   grae = new TGraphAsymmErrors(5,wj_ptj_8TeV_log_870_1001_2ratiocomp2_fx3153,wj_ptj_8TeV_log_870_1001_2ratiocomp2_fy3153,wj_ptj_8TeV_log_870_1001_2ratiocomp2_felx3153,wj_ptj_8TeV_log_870_1001_2ratiocomp2_fehx3153,wj_ptj_8TeV_log_870_1001_2ratiocomp2_fely3153,wj_ptj_8TeV_log_870_1001_2ratiocomp2_fehy3153);
   grae->SetName("wj_ptj_8TeV_log_870_1001_2ratiocomp2");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(26);
   
   TH1F *Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153 = new TH1F("Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153","",100,17.325,88.425);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->SetMinimum(0.61);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->SetMaximum(1.59);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->SetDirectory(0);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->SetStats(0);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->SetLineWidth(2);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->SetMarkerStyle(0);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->GetXaxis()->SetTitle("#it{p}_{T}^{jet} [GeV]");
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->GetXaxis()->SetNdivisions(4);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->GetXaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->GetXaxis()->SetTitleFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->GetYaxis()->SetNdivisions(505);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->GetYaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->GetYaxis()->SetTitleFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->GetZaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp23153);
   
   grae->Draw("p1");
   
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp3_fx3154[5] = {
   21.75,
   26.75,
   33.5,
   43.5,
   67.5};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp3_fy3154[5] = {
   1.12208,
   1.138492,
   1.113991,
   1.090593,
   1.317891};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp3_felx3154[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp3_fely3154[5] = {
   0.08630558,
   0.09010488,
   0.09254651,
   0.09670217,
   0.1294476};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp3_fehx3154[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp3_fehy3154[5] = {
   0.08802248,
   0.09448576,
   0.1036837,
   0.1045922,
   0.1410521};
   grae = new TGraphAsymmErrors(5,wj_ptj_8TeV_log_870_1001_2ratiocomp3_fx3154,wj_ptj_8TeV_log_870_1001_2ratiocomp3_fy3154,wj_ptj_8TeV_log_870_1001_2ratiocomp3_felx3154,wj_ptj_8TeV_log_870_1001_2ratiocomp3_fehx3154,wj_ptj_8TeV_log_870_1001_2ratiocomp3_fely3154,wj_ptj_8TeV_log_870_1001_2ratiocomp3_fehy3154);
   grae->SetName("wj_ptj_8TeV_log_870_1001_2ratiocomp3");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154 = new TH1F("Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154","",100,17.175,72.075);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->SetMinimum(0.61);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->SetMaximum(1.59);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->SetDirectory(0);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->SetStats(0);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->SetLineWidth(2);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->SetMarkerStyle(0);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->GetXaxis()->SetTitle("#it{p}_{T}^{jet} [GeV]");
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->GetXaxis()->SetNdivisions(4);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->GetXaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->GetXaxis()->SetTitleFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->GetYaxis()->SetNdivisions(505);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->GetYaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->GetYaxis()->SetTitleFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->GetZaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp33154);
   
   grae->Draw("p1");
   
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp4_fx3155[5] = {
   23.25,
   28.25,
   36.5,
   46.5,
   82.5};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp4_fy3155[5] = {
   1.185772,
   1.114559,
   1.132708,
   1.050481,
   1.24472};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp4_felx3155[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp4_fely3155[5] = {
   0.063361,
   0.05915119,
   0.06382511,
   0.05705763,
   0.09004508};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp4_fehx3155[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp4_fehy3155[5] = {
   0.05902074,
   0.05518617,
   0.07146365,
   0.05541192,
   0.1150213};
   grae = new TGraphAsymmErrors(5,wj_ptj_8TeV_log_870_1001_2ratiocomp4_fx3155,wj_ptj_8TeV_log_870_1001_2ratiocomp4_fy3155,wj_ptj_8TeV_log_870_1001_2ratiocomp4_felx3155,wj_ptj_8TeV_log_870_1001_2ratiocomp4_fehx3155,wj_ptj_8TeV_log_870_1001_2ratiocomp4_fely3155,wj_ptj_8TeV_log_870_1001_2ratiocomp4_fehy3155);
   grae->SetName("wj_ptj_8TeV_log_870_1001_2ratiocomp4");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(26);
   
   TH1F *Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155 = new TH1F("Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155","",100,17.325,88.425);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->SetMinimum(0.61);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->SetMaximum(1.59);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->SetDirectory(0);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->SetStats(0);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->SetLineWidth(2);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->SetMarkerStyle(0);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->GetXaxis()->SetTitle("#it{p}_{T}^{jet} [GeV]");
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->GetXaxis()->SetNdivisions(4);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->GetXaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->GetXaxis()->SetTitleFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->GetYaxis()->SetNdivisions(505);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->GetYaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->GetYaxis()->SetTitleFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->GetZaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp43155);
   
   grae->Draw("p1");
   
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp5_fx3156[5] = {
   21.75,
   26.75,
   33.5,
   43.5,
   67.5};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp5_fy3156[5] = {
   1.12208,
   1.138492,
   1.113991,
   1.090593,
   1.317891};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp5_felx3156[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp5_fely3156[5] = {
   0.06473572,
   0.06705573,
   0.06830092,
   0.06975197,
   0.08793446};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp5_fehx3156[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t wj_ptj_8TeV_log_870_1001_2ratiocomp5_fehy3156[5] = {
   0.06710577,
   0.07223713,
   0.07457972,
   0.0776015,
   0.1000842};
   grae = new TGraphAsymmErrors(5,wj_ptj_8TeV_log_870_1001_2ratiocomp5_fx3156,wj_ptj_8TeV_log_870_1001_2ratiocomp5_fy3156,wj_ptj_8TeV_log_870_1001_2ratiocomp5_felx3156,wj_ptj_8TeV_log_870_1001_2ratiocomp5_fehx3156,wj_ptj_8TeV_log_870_1001_2ratiocomp5_fely3156,wj_ptj_8TeV_log_870_1001_2ratiocomp5_fehy3156);
   grae->SetName("wj_ptj_8TeV_log_870_1001_2ratiocomp5");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156 = new TH1F("Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156","",100,17.175,72.075);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->SetMinimum(0.61);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->SetMaximum(1.59);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->SetDirectory(0);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->SetStats(0);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->SetLineWidth(2);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->SetMarkerStyle(0);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->GetXaxis()->SetTitle("#it{p}_{T}^{jet} [GeV]");
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->GetXaxis()->SetNdivisions(4);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->GetXaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->GetXaxis()->SetTitleFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->GetYaxis()->SetNdivisions(505);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->GetYaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->GetYaxis()->SetTitleFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->GetZaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ptj_8TeV_log_870_1001_2ratiocomp53156);
   
   grae->Draw("p1");
   Double_t xAxis106[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128 = new TH1F("wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128","wm_ptj",5, xAxis106);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetBinContent(1,1);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetBinContent(2,1);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetBinContent(3,1);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetBinContent(4,1);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetBinContent(5,1);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetBinContent(6,3.964711);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetBinError(1,0.100025);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetBinError(2,0.1145886);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetBinError(3,0.1075556);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetBinError(4,0.1151801);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetBinError(5,0.1605053);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetBinError(6,0.636357);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetMinimum(0.61);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetMaximum(1.59);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetEntries(17);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetDirectory(0);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetStats(0);

   ci = TColor::GetColor("#00ccff");
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetFillColor(ci);

   ci = TColor::GetColor("#00ccff");
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetLineColor(ci);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetLineWidth(2);

   ci = TColor::GetColor("#00ccff");
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetMarkerColor(ci);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->SetMarkerStyle(0);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetXaxis()->SetTitle("#it{p}_{T}^{jet} [GeV]");
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetXaxis()->SetNdivisions(4);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetXaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetXaxis()->SetLabelOffset(0.02);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetXaxis()->SetLabelSize(0.05);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetXaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetXaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetYaxis()->SetNdivisions(505);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetYaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetYaxis()->SetLabelSize(0.05);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetYaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetYaxis()->SetTickLength(0.12325);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetYaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetZaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetZaxis()->SetLabelSize(0.05);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetZaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->GetZaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_870_1001_2ratiocomp0_copy__128->Draw("sameaxis");
   lowerPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: middlPad
   TPad *middlPad = new TPad("middlPad", "middlPad",0.005,0.05,0.995,0.995);
   middlPad->Draw();
   middlPad->cd();
   middlPad->Range(6.172839,-1.214827,104.9383,5.543792);
   middlPad->SetFillColor(0);
   middlPad->SetFillStyle(4000);
   middlPad->SetBorderMode(0);
   middlPad->SetBorderSize(2);
   middlPad->SetTickx(1);
   middlPad->SetTicky(1);
   middlPad->SetLeftMargin(0.14);
   middlPad->SetRightMargin(0.05);
   middlPad->SetTopMargin(0.585);
   middlPad->SetBottomMargin(0.27);
   middlPad->SetFrameLineWidth(2);
   middlPad->SetFrameBorderMode(0);
   middlPad->SetFrameLineWidth(2);
   middlPad->SetFrameBorderMode(0);
   Double_t xAxis107[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *wj_ptj_8TeV_log_400_1001_0ratiocomp0__129 = new TH1F("wj_ptj_8TeV_log_400_1001_0ratiocomp0__129","wp_ptj",5, xAxis107);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetBinContent(1,1);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetBinContent(2,1);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetBinContent(3,1);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetBinContent(4,1);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetBinContent(5,1);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetBinContent(6,8.176826);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetBinError(1,0.08446152);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetBinError(2,0.1018414);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetBinError(3,0.09296672);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetBinError(4,0.1065733);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetBinError(5,0.1240439);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetBinError(6,1.014286);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetMinimum(0.61);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetMaximum(1.59);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetEntries(17);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetLineColor(ci);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetMarkerColor(ci);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->SetMarkerStyle(0);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->GetXaxis()->SetNdivisions(4);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->GetXaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->GetXaxis()->SetLabelOffset(999);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->GetXaxis()->SetLabelSize(0);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->GetXaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->GetXaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->GetYaxis()->SetNdivisions(505);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->GetYaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->GetYaxis()->SetLabelSize(0.05);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->GetYaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->GetYaxis()->SetTickLength(0.12325);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->GetYaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->GetZaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->GetZaxis()->SetLabelSize(0.05);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->GetZaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->GetZaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0__129->Draw("e2");
   Double_t xAxis108[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *wj_ptj_8TeV_log_400_1001_0ratiocomp1__130 = new TH1F("wj_ptj_8TeV_log_400_1001_0ratiocomp1__130","wp_ptj",5, xAxis108);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetBinContent(1,1);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetBinContent(2,1);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetBinContent(3,1);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetBinContent(4,1);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetBinContent(5,1);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetBinContent(6,8.176826);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetBinError(1,0.007236058);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetBinError(2,0.008949443);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetBinError(3,0.008471081);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetBinError(4,0.01185315);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetBinError(5,0.01087072);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetBinError(6,0.08888796);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetMinimum(0.61);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetMaximum(1.59);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetEntries(17);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetLineColor(ci);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetMarkerColor(ci);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->SetMarkerStyle(0);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->GetXaxis()->SetNdivisions(4);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->GetXaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->GetXaxis()->SetLabelOffset(999);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->GetXaxis()->SetLabelSize(0);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->GetXaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->GetXaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->GetYaxis()->SetNdivisions(505);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->GetYaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->GetYaxis()->SetLabelSize(0.05);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->GetYaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->GetYaxis()->SetTickLength(0.12325);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->GetYaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->GetZaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->GetZaxis()->SetLabelSize(0.05);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->GetZaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->GetZaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp1__130->Draw("e2same");
   
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp2_fx3157[5] = {
   23.25,
   28.25,
   36.5,
   46.5,
   82.5};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp2_fy3157[5] = {
   1.095715,
   1.095126,
   1.062654,
   1.009382,
   1.052135};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp2_felx3157[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp2_fely3157[5] = {
   0.08345872,
   0.103558,
   0.07855093,
   0.06779626,
   0.120413};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp2_fehx3157[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp2_fehy3157[5] = {
   0.068729,
   0.07493511,
   0.07784322,
   0.08581818,
   0.1109532};
   grae = new TGraphAsymmErrors(5,wj_ptj_8TeV_log_400_1001_0ratiocomp2_fx3157,wj_ptj_8TeV_log_400_1001_0ratiocomp2_fy3157,wj_ptj_8TeV_log_400_1001_0ratiocomp2_felx3157,wj_ptj_8TeV_log_400_1001_0ratiocomp2_fehx3157,wj_ptj_8TeV_log_400_1001_0ratiocomp2_fely3157,wj_ptj_8TeV_log_400_1001_0ratiocomp2_fehy3157);
   grae->SetName("wj_ptj_8TeV_log_400_1001_0ratiocomp2");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157 = new TH1F("Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157","",100,17.325,88.425);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->SetMinimum(0.61);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->SetMaximum(1.59);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->SetDirectory(0);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->SetStats(0);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->SetLineWidth(2);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->SetMarkerStyle(0);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->GetXaxis()->SetNdivisions(4);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->GetXaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->GetXaxis()->SetLabelOffset(999);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->GetXaxis()->SetLabelSize(0);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->GetXaxis()->SetTitleFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->GetYaxis()->SetNdivisions(505);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->GetYaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->GetYaxis()->SetTitleFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->GetZaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp23157);
   
   grae->Draw("p1");
   
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp3_fx3158[5] = {
   21.75,
   26.75,
   33.5,
   43.5,
   67.5};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp3_fy3158[5] = {
   1.085902,
   1.055717,
   1.088081,
   1.076838,
   1.155938};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp3_felx3158[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp3_fely3158[5] = {
   0.0801523,
   0.07911191,
   0.0882204,
   0.08858483,
   0.0976197};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp3_fehx3158[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp3_fehy3158[5] = {
   0.08212909,
   0.08415661,
   0.09095427,
   0.09756563,
   0.1139015};
   grae = new TGraphAsymmErrors(5,wj_ptj_8TeV_log_400_1001_0ratiocomp3_fx3158,wj_ptj_8TeV_log_400_1001_0ratiocomp3_fy3158,wj_ptj_8TeV_log_400_1001_0ratiocomp3_felx3158,wj_ptj_8TeV_log_400_1001_0ratiocomp3_fehx3158,wj_ptj_8TeV_log_400_1001_0ratiocomp3_fely3158,wj_ptj_8TeV_log_400_1001_0ratiocomp3_fehy3158);
   grae->SetName("wj_ptj_8TeV_log_400_1001_0ratiocomp3");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158 = new TH1F("Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158","",100,17.175,72.075);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->SetMinimum(0.61);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->SetMaximum(1.59);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->SetDirectory(0);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->SetStats(0);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->SetLineWidth(2);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->SetMarkerStyle(0);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->GetXaxis()->SetNdivisions(4);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->GetXaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->GetXaxis()->SetLabelOffset(999);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->GetXaxis()->SetLabelSize(0);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->GetXaxis()->SetTitleFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->GetYaxis()->SetNdivisions(505);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->GetYaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->GetYaxis()->SetTitleFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->GetZaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp33158);
   
   grae->Draw("p1");
   
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp4_fx3159[5] = {
   23.25,
   28.25,
   36.5,
   46.5,
   82.5};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp4_fy3159[5] = {
   1.095715,
   1.095126,
   1.062654,
   1.009382,
   1.052135};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp4_felx3159[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp4_fely3159[5] = {
   0.05522291,
   0.0599699,
   0.05893672,
   0.0511895,
   0.0671988};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp4_fehx3159[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp4_fehy3159[5] = {
   0.05172055,
   0.05764067,
   0.05779876,
   0.05780408,
   0.08060662};
   grae = new TGraphAsymmErrors(5,wj_ptj_8TeV_log_400_1001_0ratiocomp4_fx3159,wj_ptj_8TeV_log_400_1001_0ratiocomp4_fy3159,wj_ptj_8TeV_log_400_1001_0ratiocomp4_felx3159,wj_ptj_8TeV_log_400_1001_0ratiocomp4_fehx3159,wj_ptj_8TeV_log_400_1001_0ratiocomp4_fely3159,wj_ptj_8TeV_log_400_1001_0ratiocomp4_fehy3159);
   grae->SetName("wj_ptj_8TeV_log_400_1001_0ratiocomp4");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159 = new TH1F("Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159","",100,17.325,88.425);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->SetMinimum(0.61);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->SetMaximum(1.59);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->SetDirectory(0);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->SetStats(0);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->SetLineWidth(2);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->SetMarkerStyle(0);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->GetXaxis()->SetNdivisions(4);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->GetXaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->GetXaxis()->SetLabelOffset(999);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->GetXaxis()->SetLabelSize(0);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->GetXaxis()->SetTitleFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->GetYaxis()->SetNdivisions(505);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->GetYaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->GetYaxis()->SetTitleFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->GetZaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp43159);
   
   grae->Draw("p1");
   
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp5_fx3160[5] = {
   21.75,
   26.75,
   33.5,
   43.5,
   67.5};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp5_fy3160[5] = {
   1.085902,
   1.055717,
   1.088081,
   1.076838,
   1.155938};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp5_felx3160[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp5_fely3160[5] = {
   0.06362618,
   0.06342317,
   0.06834952,
   0.06980519,
   0.07948393};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp5_fehx3160[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t wj_ptj_8TeV_log_400_1001_0ratiocomp5_fehy3160[5] = {
   0.06623714,
   0.06787565,
   0.07414348,
   0.07795913,
   0.09371016};
   grae = new TGraphAsymmErrors(5,wj_ptj_8TeV_log_400_1001_0ratiocomp5_fx3160,wj_ptj_8TeV_log_400_1001_0ratiocomp5_fy3160,wj_ptj_8TeV_log_400_1001_0ratiocomp5_felx3160,wj_ptj_8TeV_log_400_1001_0ratiocomp5_fehx3160,wj_ptj_8TeV_log_400_1001_0ratiocomp5_fely3160,wj_ptj_8TeV_log_400_1001_0ratiocomp5_fehy3160);
   grae->SetName("wj_ptj_8TeV_log_400_1001_0ratiocomp5");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160 = new TH1F("Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160","",100,17.175,72.075);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->SetMinimum(0.61);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->SetMaximum(1.59);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->SetDirectory(0);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->SetStats(0);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->SetLineWidth(2);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->SetMarkerStyle(0);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->GetXaxis()->SetNdivisions(4);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->GetXaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->GetXaxis()->SetLabelOffset(999);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->GetXaxis()->SetLabelSize(0);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->GetXaxis()->SetTitleFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->GetYaxis()->SetNdivisions(505);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->GetYaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->GetYaxis()->SetTitleFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->GetZaxis()->SetLabelFont(132);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ptj_8TeV_log_400_1001_0ratiocomp53160);
   
   grae->Draw("p1");
   Double_t xAxis109[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131 = new TH1F("wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131","wp_ptj",5, xAxis109);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetBinContent(1,1);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetBinContent(2,1);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetBinContent(3,1);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetBinContent(4,1);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetBinContent(5,1);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetBinContent(6,8.176826);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetBinError(1,0.08446152);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetBinError(2,0.1018414);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetBinError(3,0.09296672);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetBinError(4,0.1065733);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetBinError(5,0.1240439);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetBinError(6,1.014286);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetMinimum(0.61);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetMaximum(1.59);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetEntries(17);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetDirectory(0);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetLineColor(ci);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetMarkerColor(ci);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->SetMarkerStyle(0);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->GetXaxis()->SetNdivisions(4);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->GetXaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->GetXaxis()->SetLabelOffset(999);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->GetXaxis()->SetLabelSize(0);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->GetXaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->GetXaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->GetYaxis()->SetNdivisions(505);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->GetYaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->GetYaxis()->SetLabelSize(0.05);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->GetYaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->GetYaxis()->SetTickLength(0.12325);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->GetYaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->GetZaxis()->SetLabelFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->GetZaxis()->SetLabelSize(0.05);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->GetZaxis()->SetTitleSize(0.06);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->GetZaxis()->SetTitleFont(132);
   wj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__131->Draw("sameaxis");
   middlPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig5l.C <==
void zj_etaj_8TeV()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Tue Apr 26 15:29:39 2016) by ROOT version6.04/10
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0.16);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottomPad
   TPad *bottomPad = new TPad("bottomPad", "bottomPad",0.005,0.05,0.995,0.995);
   bottomPad->Draw();
   bottomPad->cd();
   bottomPad->Range(0,0,1,1);
   bottomPad->SetFillColor(0);
   bottomPad->SetFillStyle(4000);
   bottomPad->SetBorderMode(0);
   bottomPad->SetBorderSize(2);
   bottomPad->SetTickx(1);
   bottomPad->SetTicky(1);
   bottomPad->SetLeftMargin(0.14);
   bottomPad->SetRightMargin(0.05);
   bottomPad->SetTopMargin(0.05);
   bottomPad->SetBottomMargin(0.16);
   bottomPad->SetFrameLineWidth(2);
   bottomPad->SetFrameBorderMode(0);
   bottomPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(1.854321,-3.617823,4.323457,7.348307);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.33);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   Double_t xAxis7[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *z_etaj_toterr__7 = new TH1F("z_etaj_toterr__7","z_etaj",4, xAxis7);
   z_etaj_toterr__7->SetBinContent(1,4.864718);
   z_etaj_toterr__7->SetBinContent(2,3.656438);
   z_etaj_toterr__7->SetBinContent(3,2.102091);
   z_etaj_toterr__7->SetBinContent(4,0.7875633);
   z_etaj_toterr__7->SetBinContent(5,0.3937815);
   z_etaj_toterr__7->SetBinError(1,0.2523818);
   z_etaj_toterr__7->SetBinError(2,0.1946216);
   z_etaj_toterr__7->SetBinError(3,0.1228768);
   z_etaj_toterr__7->SetBinError(4,0.08590874);
   z_etaj_toterr__7->SetBinError(5,0.04295435);
   z_etaj_toterr__7->SetMinimum(0.001);
   z_etaj_toterr__7->SetMaximum(6.8);
   z_etaj_toterr__7->SetEntries(10);
   z_etaj_toterr__7->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   z_etaj_toterr__7->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   z_etaj_toterr__7->SetLineColor(ci);
   z_etaj_toterr__7->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   z_etaj_toterr__7->SetMarkerColor(ci);
   z_etaj_toterr__7->SetMarkerStyle(0);
   z_etaj_toterr__7->GetXaxis()->SetNdivisions(4);
   z_etaj_toterr__7->GetXaxis()->SetLabelFont(132);
   z_etaj_toterr__7->GetXaxis()->SetLabelOffset(999);
   z_etaj_toterr__7->GetXaxis()->SetLabelSize(0);
   z_etaj_toterr__7->GetXaxis()->SetTitleSize(0.06);
   z_etaj_toterr__7->GetXaxis()->SetTitleFont(132);
   z_etaj_toterr__7->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{#eta}^{jet} [pb]");
   z_etaj_toterr__7->GetYaxis()->SetLabelFont(132);
   z_etaj_toterr__7->GetYaxis()->SetLabelSize(0.05);
   z_etaj_toterr__7->GetYaxis()->SetTitleSize(0.06);
   z_etaj_toterr__7->GetYaxis()->SetTitleFont(132);
   z_etaj_toterr__7->GetZaxis()->SetLabelFont(132);
   z_etaj_toterr__7->GetZaxis()->SetLabelSize(0.05);
   z_etaj_toterr__7->GetZaxis()->SetTitleSize(0.06);
   z_etaj_toterr__7->GetZaxis()->SetTitleFont(132);
   z_etaj_toterr__7->Draw("e2");
   Double_t xAxis8[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *z_etaj_staterr__8 = new TH1F("z_etaj_staterr__8","z_etaj",4, xAxis8);
   z_etaj_staterr__8->SetBinContent(1,4.864718);
   z_etaj_staterr__8->SetBinContent(2,3.656438);
   z_etaj_staterr__8->SetBinContent(3,2.102091);
   z_etaj_staterr__8->SetBinContent(4,0.7875633);
   z_etaj_staterr__8->SetBinContent(5,0.3937815);
   z_etaj_staterr__8->SetBinError(1,0.08115928);
   z_etaj_staterr__8->SetBinError(2,0.07436891);
   z_etaj_staterr__8->SetBinError(3,0.05628071);
   z_etaj_staterr__8->SetBinError(4,0.03260277);
   z_etaj_staterr__8->SetBinError(5,0.01630138);
   z_etaj_staterr__8->SetMinimum(0.001);
   z_etaj_staterr__8->SetMaximum(6.8);
   z_etaj_staterr__8->SetEntries(10);
   z_etaj_staterr__8->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   z_etaj_staterr__8->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   z_etaj_staterr__8->SetLineColor(ci);
   z_etaj_staterr__8->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   z_etaj_staterr__8->SetMarkerColor(ci);
   z_etaj_staterr__8->SetMarkerStyle(0);
   z_etaj_staterr__8->GetXaxis()->SetNdivisions(4);
   z_etaj_staterr__8->GetXaxis()->SetLabelFont(132);
   z_etaj_staterr__8->GetXaxis()->SetLabelOffset(999);
   z_etaj_staterr__8->GetXaxis()->SetLabelSize(0);
   z_etaj_staterr__8->GetXaxis()->SetTitleSize(0.06);
   z_etaj_staterr__8->GetXaxis()->SetTitleFont(132);
   z_etaj_staterr__8->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{#eta}^{jet} [pb]");
   z_etaj_staterr__8->GetYaxis()->SetLabelFont(132);
   z_etaj_staterr__8->GetYaxis()->SetLabelSize(0.05);
   z_etaj_staterr__8->GetYaxis()->SetTitleSize(0.06);
   z_etaj_staterr__8->GetYaxis()->SetTitleFont(132);
   z_etaj_staterr__8->GetZaxis()->SetLabelFont(132);
   z_etaj_staterr__8->GetZaxis()->SetLabelSize(0.05);
   z_etaj_staterr__8->GetZaxis()->SetTitleSize(0.06);
   z_etaj_staterr__8->GetZaxis()->SetTitleFont(132);
   z_etaj_staterr__8->Draw("e2same");
   
   Double_t etaj_toterrs_fx3008[4] = {
   2.525,
   3.025,
   3.525,
   4.025};
   Double_t etaj_toterrs_fy3008[4] = {
   5.006851,
   3.693534,
   2.148507,
   0.9320054};
   Double_t etaj_toterrs_felx3008[4] = {
   0,
   0,
   0,
   0};
   Double_t etaj_toterrs_fely3008[4] = {
   0.4340191,
   0.2682618,
   0.1631731,
   0.07850046};
   Double_t etaj_toterrs_fehx3008[4] = {
   0,
   0,
   0,
   0};
   Double_t etaj_toterrs_fehy3008[4] = {
   0.3718691,
   0.242935,
   0.1639715,
   0.07143119};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(4,etaj_toterrs_fx3008,etaj_toterrs_fy3008,etaj_toterrs_felx3008,etaj_toterrs_fehx3008,etaj_toterrs_fely3008,etaj_toterrs_fehy3008);
   grae->SetName("etaj_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph_etaj_toterrs30013008 = new TH1F("Graph_Graph_etaj_toterrs30013008","",100,2.375,4.175);
   Graph_Graph_etaj_toterrs30013008->SetMinimum(0.001);
   Graph_Graph_etaj_toterrs30013008->SetMaximum(6.8);
   Graph_Graph_etaj_toterrs30013008->SetDirectory(0);
   Graph_Graph_etaj_toterrs30013008->SetStats(0);
   Graph_Graph_etaj_toterrs30013008->SetLineWidth(2);
   Graph_Graph_etaj_toterrs30013008->SetMarkerStyle(0);
   Graph_Graph_etaj_toterrs30013008->GetXaxis()->SetNdivisions(4);
   Graph_Graph_etaj_toterrs30013008->GetXaxis()->SetLabelFont(132);
   Graph_Graph_etaj_toterrs30013008->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_etaj_toterrs30013008->GetXaxis()->SetLabelSize(0);
   Graph_Graph_etaj_toterrs30013008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_toterrs30013008->GetXaxis()->SetTitleFont(132);
   Graph_Graph_etaj_toterrs30013008->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{#eta}^{jet} [pb]");
   Graph_Graph_etaj_toterrs30013008->GetYaxis()->SetLabelFont(132);
   Graph_Graph_etaj_toterrs30013008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_etaj_toterrs30013008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_toterrs30013008->GetYaxis()->SetTitleFont(132);
   Graph_Graph_etaj_toterrs30013008->GetZaxis()->SetLabelFont(132);
   Graph_Graph_etaj_toterrs30013008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_etaj_toterrs30013008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_toterrs30013008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_etaj_toterrs30013008);
   
   grae->Draw("p1p");
   
   Double_t _fx3009[4] = {
   2.525,
   3.025,
   3.525,
   4.025};
   Double_t _fy3009[4] = {
   5.006851,
   3.693534,
   2.148507,
   0.9320054};
   Double_t _felx3009[4] = {
   0,
   0,
   0,
   0};
   Double_t _fely3009[4] = {
   0.2892594,
   0.1928613,
   0.1090078,
   0.05077791};
   Double_t _fehx3009[4] = {
   0,
   0,
   0,
   0};
   Double_t _fehy3009[4] = {
   0.2924705,
   0.1850412,
   0.101917,
   0.04944241};
   grae = new TGraphAsymmErrors(4,_fx3009,_fy3009,_felx3009,_fehx3009,_fely3009,_fehy3009);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph_Graph30023009 = new TH1F("Graph_Graph_Graph30023009","",100,2.375,4.175);
   Graph_Graph_Graph30023009->SetMinimum(0.001);
   Graph_Graph_Graph30023009->SetMaximum(6.8);
   Graph_Graph_Graph30023009->SetDirectory(0);
   Graph_Graph_Graph30023009->SetStats(0);
   Graph_Graph_Graph30023009->SetLineWidth(2);
   Graph_Graph_Graph30023009->SetMarkerStyle(0);
   Graph_Graph_Graph30023009->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph30023009->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30023009->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph30023009->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph30023009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30023009->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30023009->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{#eta}^{jet} [pb]");
   Graph_Graph_Graph30023009->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30023009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30023009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30023009->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30023009->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30023009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30023009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30023009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30023009);
   
   grae->Draw("p1p");
   
   Double_t etaj_toterrs_fx3010[4] = {
   2.375,
   2.875,
   3.375,
   3.875};
   Double_t etaj_toterrs_fy3010[4] = {
   5.510216,
   4.034758,
   2.280329,
   1.003218};
   Double_t etaj_toterrs_felx3010[4] = {
   0,
   0,
   0,
   0};
   Double_t etaj_toterrs_fely3010[4] = {
   0.4464053,
   0.3264889,
   0.1765766,
   0.10494};
   Double_t etaj_toterrs_fehx3010[4] = {
   0,
   0,
   0,
   0};
   Double_t etaj_toterrs_fehy3010[4] = {
   0.5290736,
   0.3335314,
   0.2051868,
   0.09361191};
   grae = new TGraphAsymmErrors(4,etaj_toterrs_fx3010,etaj_toterrs_fy3010,etaj_toterrs_felx3010,etaj_toterrs_fehx3010,etaj_toterrs_fely3010,etaj_toterrs_fehy3010);
   grae->SetName("etaj_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_etaj_toterrs30033010 = new TH1F("Graph_Graph_etaj_toterrs30033010","",100,2.225,4.025);
   Graph_Graph_etaj_toterrs30033010->SetMinimum(0.001);
   Graph_Graph_etaj_toterrs30033010->SetMaximum(6.8);
   Graph_Graph_etaj_toterrs30033010->SetDirectory(0);
   Graph_Graph_etaj_toterrs30033010->SetStats(0);
   Graph_Graph_etaj_toterrs30033010->SetLineWidth(2);
   Graph_Graph_etaj_toterrs30033010->SetMarkerStyle(0);
   Graph_Graph_etaj_toterrs30033010->GetXaxis()->SetNdivisions(4);
   Graph_Graph_etaj_toterrs30033010->GetXaxis()->SetLabelFont(132);
   Graph_Graph_etaj_toterrs30033010->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_etaj_toterrs30033010->GetXaxis()->SetLabelSize(0);
   Graph_Graph_etaj_toterrs30033010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_toterrs30033010->GetXaxis()->SetTitleFont(132);
   Graph_Graph_etaj_toterrs30033010->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{#eta}^{jet} [pb]");
   Graph_Graph_etaj_toterrs30033010->GetYaxis()->SetLabelFont(132);
   Graph_Graph_etaj_toterrs30033010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_etaj_toterrs30033010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_toterrs30033010->GetYaxis()->SetTitleFont(132);
   Graph_Graph_etaj_toterrs30033010->GetZaxis()->SetLabelFont(132);
   Graph_Graph_etaj_toterrs30033010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_etaj_toterrs30033010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_etaj_toterrs30033010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_etaj_toterrs30033010);
   
   grae->Draw("p1p");
   
   Double_t _fx3011[4] = {
   2.375,
   2.875,
   3.375,
   3.875};
   Double_t _fy3011[4] = {
   5.510216,
   4.034758,
   2.280329,
   1.003218};
   Double_t _felx3011[4] = {
   0,
   0,
   0,
   0};
   Double_t _fely3011[4] = {
   0.3592615,
   0.2429364,
   0.1361966,
   0.06400239};
   Double_t _fehx3011[4] = {
   0,
   0,
   0,
   0};
   Double_t _fehy3011[4] = {
   0.4057941,
   0.2659426,
   0.147594,
   0.07089078};
   grae = new TGraphAsymmErrors(4,_fx3011,_fy3011,_felx3011,_fehx3011,_fely3011,_fehy3011);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph30043011 = new TH1F("Graph_Graph_Graph30043011","",100,2.225,4.025);
   Graph_Graph_Graph30043011->SetMinimum(0.001);
   Graph_Graph_Graph30043011->SetMaximum(6.8);
   Graph_Graph_Graph30043011->SetDirectory(0);
   Graph_Graph_Graph30043011->SetStats(0);
   Graph_Graph_Graph30043011->SetLineWidth(2);
   Graph_Graph_Graph30043011->SetMarkerStyle(0);
   Graph_Graph_Graph30043011->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph30043011->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30043011->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph30043011->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph30043011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30043011->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30043011->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{#eta}^{jet} [pb]");
   Graph_Graph_Graph30043011->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30043011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30043011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30043011->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30043011->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30043011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30043011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30043011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30043011);
   
   grae->Draw("p1p");
   
   TLegend *leg = new TLegend(0.65,0.57,0.95,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_stat","Data_{stat}","f");

   ci = TColor::GetColor("#ff9933");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("data_tot","Data_{tot}","f");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("powheg_temp","POWHEG","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("amcatnlo_temp","aMC@NLO","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.5,0.85,0.85,0.94,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 8 TeV");
   pt->Draw();
   Double_t xAxis9[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *z_etaj_toterr_copy__9 = new TH1F("z_etaj_toterr_copy__9","z_etaj",4, xAxis9);
   z_etaj_toterr_copy__9->SetBinContent(1,4.864718);
   z_etaj_toterr_copy__9->SetBinContent(2,3.656438);
   z_etaj_toterr_copy__9->SetBinContent(3,2.102091);
   z_etaj_toterr_copy__9->SetBinContent(4,0.7875633);
   z_etaj_toterr_copy__9->SetBinContent(5,0.3937815);
   z_etaj_toterr_copy__9->SetBinError(1,0.2523818);
   z_etaj_toterr_copy__9->SetBinError(2,0.1946216);
   z_etaj_toterr_copy__9->SetBinError(3,0.1228768);
   z_etaj_toterr_copy__9->SetBinError(4,0.08590874);
   z_etaj_toterr_copy__9->SetBinError(5,0.04295435);
   z_etaj_toterr_copy__9->SetMinimum(0.001);
   z_etaj_toterr_copy__9->SetMaximum(6.8);
   z_etaj_toterr_copy__9->SetEntries(10);
   z_etaj_toterr_copy__9->SetDirectory(0);
   z_etaj_toterr_copy__9->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   z_etaj_toterr_copy__9->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   z_etaj_toterr_copy__9->SetLineColor(ci);
   z_etaj_toterr_copy__9->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   z_etaj_toterr_copy__9->SetMarkerColor(ci);
   z_etaj_toterr_copy__9->SetMarkerStyle(0);
   z_etaj_toterr_copy__9->GetXaxis()->SetNdivisions(4);
   z_etaj_toterr_copy__9->GetXaxis()->SetLabelFont(132);
   z_etaj_toterr_copy__9->GetXaxis()->SetLabelOffset(999);
   z_etaj_toterr_copy__9->GetXaxis()->SetLabelSize(0);
   z_etaj_toterr_copy__9->GetXaxis()->SetTitleSize(0.06);
   z_etaj_toterr_copy__9->GetXaxis()->SetTitleFont(132);
   z_etaj_toterr_copy__9->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{#eta}^{jet} [pb]");
   z_etaj_toterr_copy__9->GetYaxis()->SetLabelFont(132);
   z_etaj_toterr_copy__9->GetYaxis()->SetLabelSize(0.05);
   z_etaj_toterr_copy__9->GetYaxis()->SetTitleSize(0.06);
   z_etaj_toterr_copy__9->GetYaxis()->SetTitleFont(132);
   z_etaj_toterr_copy__9->GetZaxis()->SetLabelFont(132);
   z_etaj_toterr_copy__9->GetZaxis()->SetLabelSize(0.05);
   z_etaj_toterr_copy__9->GetZaxis()->SetTitleSize(0.06);
   z_etaj_toterr_copy__9->GetZaxis()->SetTitleFont(132);
   z_etaj_toterr_copy__9->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.05,0.995,0.995);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(1.854321,-0.1935898,4.323457,4.832052);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(2);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   lowerPad->SetLeftMargin(0.14);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetTopMargin(0.665);
   lowerPad->SetBottomMargin(0.14);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   Double_t xAxis10[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *zj_etaj_8TeV_400_1001_0ratiocomp0__10 = new TH1F("zj_etaj_8TeV_400_1001_0ratiocomp0__10","z_etaj",4, xAxis10);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetBinContent(1,1);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetBinContent(2,1);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetBinContent(3,1);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetBinContent(4,1);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetBinContent(5,0.3937815);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetBinError(1,0.05188004);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetBinError(2,0.05322711);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetBinError(3,0.05845457);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetBinError(4,0.1090817);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetBinError(5,0.04295435);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetMinimum(0.51);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetMaximum(1.49);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetEntries(14);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetLineColor(ci);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetMarkerColor(ci);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->SetMarkerStyle(0);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetXaxis()->SetTitle("#it{#eta}^{jet}");
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetXaxis()->SetNdivisions(4);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetXaxis()->SetLabelFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetXaxis()->SetLabelOffset(0.02);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetXaxis()->SetLabelSize(0.05);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetXaxis()->SetTitleSize(0.06);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetXaxis()->SetTitleFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetYaxis()->SetTitle("Ratio");
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetYaxis()->CenterTitle(true);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetYaxis()->SetNdivisions(505);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetYaxis()->SetLabelFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetYaxis()->SetLabelSize(0.05);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetYaxis()->SetTitleSize(0.06);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetYaxis()->SetTickLength(0.12325);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetYaxis()->SetTitleFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetZaxis()->SetLabelFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetZaxis()->SetLabelSize(0.05);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetZaxis()->SetTitleSize(0.06);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->GetZaxis()->SetTitleFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp0__10->Draw("e2");
   Double_t xAxis11[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *zj_etaj_8TeV_400_1001_0ratiocomp1__11 = new TH1F("zj_etaj_8TeV_400_1001_0ratiocomp1__11","z_etaj",4, xAxis11);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetBinContent(1,1);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetBinContent(2,1);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetBinContent(3,1);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetBinContent(4,1);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetBinContent(5,0.3937815);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetBinError(1,0.01668324);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetBinError(2,0.02033917);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetBinError(3,0.02677368);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetBinError(4,0.04139701);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetBinError(5,0.01630138);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetMinimum(0.51);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetMaximum(1.49);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetEntries(14);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetLineColor(ci);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetMarkerColor(ci);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->SetMarkerStyle(0);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetXaxis()->SetTitle("#it{#eta}^{jet}");
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetXaxis()->SetNdivisions(4);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetXaxis()->SetLabelFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetXaxis()->SetLabelOffset(0.02);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetXaxis()->SetLabelSize(0.05);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetXaxis()->SetTitleSize(0.06);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetXaxis()->SetTitleFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetYaxis()->SetTitle("Ratio");
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetYaxis()->CenterTitle(true);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetYaxis()->SetNdivisions(505);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetYaxis()->SetLabelFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetYaxis()->SetLabelSize(0.05);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetYaxis()->SetTitleSize(0.06);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetYaxis()->SetTickLength(0.12325);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetYaxis()->SetTitleFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetZaxis()->SetLabelFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetZaxis()->SetLabelSize(0.05);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetZaxis()->SetTitleSize(0.06);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->GetZaxis()->SetTitleFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp1__11->Draw("e2same");
   
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp2_fx3012[4] = {
   2.525,
   3.025,
   3.525,
   4.025};
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp2_fy3012[4] = {
   1.029217,
   1.010145,
   1.022081,
   1.183404};
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp2_felx3012[4] = {
   0,
   0,
   0,
   0};
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp2_fely3012[4] = {
   0.08921773,
   0.07336696,
   0.07762418,
   0.0996751};
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp2_fehx3012[4] = {
   0,
   0,
   0,
   0};
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp2_fehy3012[4] = {
   0.07644208,
   0.06644034,
   0.07800402,
   0.09069898};
   grae = new TGraphAsymmErrors(4,zj_etaj_8TeV_400_1001_0ratiocomp2_fx3012,zj_etaj_8TeV_400_1001_0ratiocomp2_fy3012,zj_etaj_8TeV_400_1001_0ratiocomp2_felx3012,zj_etaj_8TeV_400_1001_0ratiocomp2_fehx3012,zj_etaj_8TeV_400_1001_0ratiocomp2_fely3012,zj_etaj_8TeV_400_1001_0ratiocomp2_fehy3012);
   grae->SetName("zj_etaj_8TeV_400_1001_0ratiocomp2");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012 = new TH1F("Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012","",100,2.375,4.175);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->SetMinimum(0.51);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->SetMaximum(1.49);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->SetDirectory(0);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->SetStats(0);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->SetLineWidth(2);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->SetMarkerStyle(0);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetXaxis()->SetTitle("#it{#eta}^{jet}");
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetXaxis()->SetNdivisions(4);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetXaxis()->SetLabelFont(132);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetXaxis()->SetLabelOffset(0.02);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetXaxis()->SetLabelSize(0.05);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetXaxis()->SetTitleSize(0.06);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetXaxis()->SetTitleFont(132);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetYaxis()->SetTitle("Ratio");
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetYaxis()->CenterTitle(true);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetYaxis()->SetNdivisions(505);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetYaxis()->SetLabelFont(132);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetYaxis()->SetLabelSize(0.05);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetYaxis()->SetTitleSize(0.06);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetYaxis()->SetTitleFont(132);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetZaxis()->SetLabelFont(132);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetZaxis()->SetLabelSize(0.05);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetZaxis()->SetTitleSize(0.06);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_zj_etaj_8TeV_400_1001_0ratiocomp23012);
   
   grae->Draw("p1");
   
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp3_fx3013[4] = {
   2.525,
   3.025,
   3.525,
   4.025};
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp3_fy3013[4] = {
   1.029217,
   1.010145,
   1.022081,
   1.183404};
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp3_felx3013[4] = {
   0,
   0,
   0,
   0};
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp3_fely3013[4] = {
   0.05946068,
   0.05274568,
   0.05185687,
   0.0644747};
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp3_fehx3013[4] = {
   0,
   0,
   0,
   0};
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp3_fehy3013[4] = {
   0.06012074,
   0.05060695,
   0.04848365,
   0.06277897};
   grae = new TGraphAsymmErrors(4,zj_etaj_8TeV_400_1001_0ratiocomp3_fx3013,zj_etaj_8TeV_400_1001_0ratiocomp3_fy3013,zj_etaj_8TeV_400_1001_0ratiocomp3_felx3013,zj_etaj_8TeV_400_1001_0ratiocomp3_fehx3013,zj_etaj_8TeV_400_1001_0ratiocomp3_fely3013,zj_etaj_8TeV_400_1001_0ratiocomp3_fehy3013);
   grae->SetName("zj_etaj_8TeV_400_1001_0ratiocomp3");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013 = new TH1F("Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013","",100,2.375,4.175);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->SetMinimum(0.51);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->SetMaximum(1.49);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->SetDirectory(0);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->SetStats(0);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->SetLineWidth(2);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->SetMarkerStyle(0);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetXaxis()->SetTitle("#it{#eta}^{jet}");
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetXaxis()->SetNdivisions(4);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetXaxis()->SetLabelFont(132);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetXaxis()->SetLabelOffset(0.02);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetXaxis()->SetLabelSize(0.05);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetXaxis()->SetTitleSize(0.06);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetXaxis()->SetTitleFont(132);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetYaxis()->SetTitle("Ratio");
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetYaxis()->CenterTitle(true);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetYaxis()->SetNdivisions(505);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetYaxis()->SetLabelFont(132);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetYaxis()->SetLabelSize(0.05);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetYaxis()->SetTitleSize(0.06);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetYaxis()->SetTitleFont(132);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetZaxis()->SetLabelFont(132);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetZaxis()->SetLabelSize(0.05);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetZaxis()->SetTitleSize(0.06);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_zj_etaj_8TeV_400_1001_0ratiocomp33013);
   
   grae->Draw("p1");
   
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp4_fx3014[4] = {
   2.375,
   2.875,
   3.375,
   3.875};
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp4_fy3014[4] = {
   1.13269,
   1.103467,
   1.084791,
   1.273825};
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp4_felx3014[4] = {
   0,
   0,
   0,
   0};
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp4_fely3014[4] = {
   0.09176385,
   0.0892915,
   0.08400049,
   0.1332464};
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp4_fehx3014[4] = {
   0,
   0,
   0,
   0};
   Double_t zj_etaj_8TeV_400_1001_0ratiocomp4_fehy3014[4] = {
   0.1087573,
   0.09121756,
   0.09761085,
   0.1188627};
   grae = new TGraphAsymmErrors(4,zj_etaj_8TeV_400_1001_0ratiocomp4_fx3014,zj_etaj_8TeV_400_1001_0ratiocomp4_fy3014,zj_etaj_8TeV_400_1001_0ratiocomp4_felx3014,zj_etaj_8TeV_400_1001_0ratiocomp4_fehx3014,zj_etaj_8TeV_400_1001_0ratiocomp4_fely3014,zj_etaj_8TeV_400_1001_0ratiocomp4_fehy3014);
   grae->SetName("zj_etaj_8TeV_400_1001_0ratiocomp4");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014 = new TH1F("Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014","",100,2.225,4.025);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->SetMinimum(0.51);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->SetMaximum(1.49);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->SetDirectory(0);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->SetStats(0);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->SetLineWidth(2);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->SetMarkerStyle(0);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetXaxis()->SetTitle("#it{#eta}^{jet}");
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetXaxis()->SetNdivisions(4);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetXaxis()->SetLabelFont(132);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetXaxis()->SetLabelOffset(0.02);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetXaxis()->SetLabelSize(0.05);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetXaxis()->SetTitleSize(0.06);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetXaxis()->SetTitleFont(132);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetYaxis()->SetTitle("Ratio");
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetYaxis()->CenterTitle(true);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetYaxis()->SetNdivisions(505);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetYaxis()->SetLabelFont(132);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetYaxis()->SetLabelSize(0.05);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetYaxis()->SetTitleSize(0.06);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetYaxis()->SetTitleFont(132);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetZaxis()->SetLabelFont(132);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetZaxis()->SetLabelSize(0.05);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetZaxis()->SetTitleSize(0.06);
   Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_zj_etaj_8TeV_400_1001_0ratiocomp43014);
   
   grae->Draw("p1");
   Double_t xAxis12[5] = {2.2, 2.7, 3.2, 3.7, 4.2}; 
   
   TH1F *zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12 = new TH1F("zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12","z_etaj",4, xAxis12);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetBinContent(1,1);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetBinContent(2,1);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetBinContent(3,1);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetBinContent(4,1);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetBinContent(5,0.3937815);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetBinError(1,0.05188004);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetBinError(2,0.05322711);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetBinError(3,0.05845457);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetBinError(4,0.1090817);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetBinError(5,0.04295435);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetMinimum(0.51);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetMaximum(1.49);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetEntries(14);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetDirectory(0);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetLineColor(ci);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetMarkerColor(ci);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->SetMarkerStyle(0);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetXaxis()->SetTitle("#it{#eta}^{jet}");
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetXaxis()->SetNdivisions(4);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetXaxis()->SetLabelFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetXaxis()->SetLabelOffset(0.02);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetXaxis()->SetLabelSize(0.05);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetXaxis()->SetTitleSize(0.06);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetXaxis()->SetTitleFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetYaxis()->SetTitle("Ratio");
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetYaxis()->CenterTitle(true);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetYaxis()->SetNdivisions(505);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetYaxis()->SetLabelFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetYaxis()->SetLabelSize(0.05);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetYaxis()->SetTitleSize(0.06);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetYaxis()->SetTickLength(0.12325);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetYaxis()->SetTitleFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetZaxis()->SetLabelFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetZaxis()->SetLabelSize(0.05);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetZaxis()->SetTitleSize(0.06);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->GetZaxis()->SetTitleFont(132);
   zj_etaj_8TeV_400_1001_0ratiocomp0_copy__12->Draw("sameaxis");
   lowerPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig5r.C <==
void zj_ptj_8TeV_log()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Thu Apr 28 10:19:16 2016) by ROOT version6.04/10
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.17);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0.16);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottomPad
   TPad *bottomPad = new TPad("bottomPad", "bottomPad",0.005,0.05,0.995,0.995);
   bottomPad->Draw();
   bottomPad->cd();
   bottomPad->Range(0,0,1,1);
   bottomPad->SetFillColor(0);
   bottomPad->SetFillStyle(4000);
   bottomPad->SetBorderMode(0);
   bottomPad->SetBorderSize(2);
   bottomPad->SetTickx(1);
   bottomPad->SetTicky(1);
   bottomPad->SetLeftMargin(0.17);
   bottomPad->SetRightMargin(0.05);
   bottomPad->SetTopMargin(0.05);
   bottomPad->SetBottomMargin(0.16);
   bottomPad->SetFrameLineWidth(2);
   bottomPad->SetFrameBorderMode(0);
   bottomPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(2.564102,-3.216367,105.1282,0.02103618);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetLogy();
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.17);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.33);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   Double_t xAxis13[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *z_ptj_toterr__13 = new TH1F("z_ptj_toterr__13","z_ptj",5, xAxis13);
   z_ptj_toterr__13->SetBinContent(1,0.3608738);
   z_ptj_toterr__13->SetBinContent(2,0.225932);
   z_ptj_toterr__13->SetBinContent(3,0.1253807);
   z_ptj_toterr__13->SetBinContent(4,0.06703913);
   z_ptj_toterr__13->SetBinContent(5,0.01561868);
   z_ptj_toterr__13->SetBinContent(6,0.780934);
   z_ptj_toterr__13->SetBinError(1,0.02073388);
   z_ptj_toterr__13->SetBinError(2,0.01400757);
   z_ptj_toterr__13->SetBinError(3,0.009350811);
   z_ptj_toterr__13->SetBinError(4,0.004623786);
   z_ptj_toterr__13->SetBinError(5,0.001395185);
   z_ptj_toterr__13->SetBinError(6,0.06975923);
   z_ptj_toterr__13->SetEntries(12);
   z_ptj_toterr__13->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   z_ptj_toterr__13->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   z_ptj_toterr__13->SetLineColor(ci);
   z_ptj_toterr__13->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   z_ptj_toterr__13->SetMarkerColor(ci);
   z_ptj_toterr__13->SetMarkerStyle(0);
   z_ptj_toterr__13->GetXaxis()->SetNdivisions(4);
   z_ptj_toterr__13->GetXaxis()->SetLabelFont(132);
   z_ptj_toterr__13->GetXaxis()->SetLabelOffset(999);
   z_ptj_toterr__13->GetXaxis()->SetLabelSize(0);
   z_ptj_toterr__13->GetXaxis()->SetTitleSize(0.06);
   z_ptj_toterr__13->GetXaxis()->SetTitleFont(132);
   z_ptj_toterr__13->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{p}_{T}^{jet} [pb/GeV]");
   z_ptj_toterr__13->GetYaxis()->SetLabelFont(132);
   z_ptj_toterr__13->GetYaxis()->SetLabelSize(0.05);
   z_ptj_toterr__13->GetYaxis()->SetTitleSize(0.06);
   z_ptj_toterr__13->GetYaxis()->SetTitleOffset(1.3);
   z_ptj_toterr__13->GetYaxis()->SetTitleFont(132);
   z_ptj_toterr__13->GetZaxis()->SetLabelFont(132);
   z_ptj_toterr__13->GetZaxis()->SetLabelSize(0.05);
   z_ptj_toterr__13->GetZaxis()->SetTitleSize(0.06);
   z_ptj_toterr__13->GetZaxis()->SetTitleFont(132);
   z_ptj_toterr__13->Draw("e2");
   Double_t xAxis14[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *z_ptj_staterr__14 = new TH1F("z_ptj_staterr__14","z_ptj",5, xAxis14);
   z_ptj_staterr__14->SetBinContent(1,0.3608738);
   z_ptj_staterr__14->SetBinContent(2,0.225932);
   z_ptj_staterr__14->SetBinContent(3,0.1253807);
   z_ptj_staterr__14->SetBinContent(4,0.06703913);
   z_ptj_staterr__14->SetBinContent(5,0.01561868);
   z_ptj_staterr__14->SetBinContent(6,0.780934);
   z_ptj_staterr__14->SetBinError(1,0.007287406);
   z_ptj_staterr__14->SetBinError(2,0.005663236);
   z_ptj_staterr__14->SetBinError(3,0.002951952);
   z_ptj_staterr__14->SetBinError(4,0.002192817);
   z_ptj_staterr__14->SetBinError(5,0.0004728113);
   z_ptj_staterr__14->SetBinError(6,0.02364057);
   z_ptj_staterr__14->SetEntries(12);
   z_ptj_staterr__14->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   z_ptj_staterr__14->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   z_ptj_staterr__14->SetLineColor(ci);
   z_ptj_staterr__14->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   z_ptj_staterr__14->SetMarkerColor(ci);
   z_ptj_staterr__14->SetMarkerStyle(0);
   z_ptj_staterr__14->GetXaxis()->SetNdivisions(4);
   z_ptj_staterr__14->GetXaxis()->SetLabelFont(132);
   z_ptj_staterr__14->GetXaxis()->SetLabelOffset(999);
   z_ptj_staterr__14->GetXaxis()->SetLabelSize(0);
   z_ptj_staterr__14->GetXaxis()->SetTitleSize(0.06);
   z_ptj_staterr__14->GetXaxis()->SetTitleFont(132);
   z_ptj_staterr__14->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{p}_{T}^{jet} [pb/GeV]");
   z_ptj_staterr__14->GetYaxis()->SetLabelFont(132);
   z_ptj_staterr__14->GetYaxis()->SetLabelSize(0.05);
   z_ptj_staterr__14->GetYaxis()->SetTitleSize(0.06);
   z_ptj_staterr__14->GetYaxis()->SetTitleFont(132);
   z_ptj_staterr__14->GetZaxis()->SetLabelFont(132);
   z_ptj_staterr__14->GetZaxis()->SetLabelSize(0.05);
   z_ptj_staterr__14->GetZaxis()->SetTitleSize(0.06);
   z_ptj_staterr__14->GetZaxis()->SetTitleFont(132);
   z_ptj_staterr__14->Draw("e2same");
   
   Double_t ptj_toterrs_fx3015[5] = {
   23.25,
   28.25,
   36.5,
   46.5,
   82.5};
   Double_t ptj_toterrs_fy3015[5] = {
   0.3671394,
   0.2404275,
   0.1334798,
   0.06537649,
   0.01594908};
   Double_t ptj_toterrs_felx3015[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t ptj_toterrs_fely3015[5] = {
   0.02997783,
   0.02293181,
   0.009217184,
   0.004503167,
   0.001643067};
   Double_t ptj_toterrs_fehx3015[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t ptj_toterrs_fehy3015[5] = {
   0.02512764,
   0.01751375,
   0.008693834,
   0.005222099,
   0.001753864};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5,ptj_toterrs_fx3015,ptj_toterrs_fy3015,ptj_toterrs_felx3015,ptj_toterrs_fehx3015,ptj_toterrs_fely3015,ptj_toterrs_fehy3015);
   grae->SetName("ptj_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_ptj_toterrs3015 = new TH1F("Graph_ptj_toterrs3015","",100,17.325,88.425);
   Graph_ptj_toterrs3015->SetMinimum(0.01287542);
   Graph_ptj_toterrs3015->SetMaximum(0.4300631);
   Graph_ptj_toterrs3015->SetDirectory(0);
   Graph_ptj_toterrs3015->SetStats(0);
   Graph_ptj_toterrs3015->SetLineWidth(2);
   Graph_ptj_toterrs3015->SetMarkerStyle(0);
   Graph_ptj_toterrs3015->GetXaxis()->SetNdivisions(4);
   Graph_ptj_toterrs3015->GetXaxis()->SetLabelFont(132);
   Graph_ptj_toterrs3015->GetXaxis()->SetLabelOffset(999);
   Graph_ptj_toterrs3015->GetXaxis()->SetLabelSize(0);
   Graph_ptj_toterrs3015->GetXaxis()->SetTitleSize(0.06);
   Graph_ptj_toterrs3015->GetXaxis()->SetTitleFont(132);
   Graph_ptj_toterrs3015->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{p}_{T}^{jet} [pb/GeV]");
   Graph_ptj_toterrs3015->GetYaxis()->SetLabelFont(132);
   Graph_ptj_toterrs3015->GetYaxis()->SetLabelSize(0.05);
   Graph_ptj_toterrs3015->GetYaxis()->SetTitleSize(0.06);
   Graph_ptj_toterrs3015->GetYaxis()->SetTitleFont(132);
   Graph_ptj_toterrs3015->GetZaxis()->SetLabelFont(132);
   Graph_ptj_toterrs3015->GetZaxis()->SetLabelSize(0.05);
   Graph_ptj_toterrs3015->GetZaxis()->SetTitleSize(0.06);
   Graph_ptj_toterrs3015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_ptj_toterrs3015);
   
   grae->Draw("p1p");
   
   Double_t _fx3016[5] = {
   23.25,
   28.25,
   36.5,
   46.5,
   82.5};
   Double_t _fy3016[5] = {
   0.3671394,
   0.2404275,
   0.1334798,
   0.06537649,
   0.01594908};
   Double_t _felx3016[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t _fely3016[5] = {
   0.01985385,
   0.01348796,
   0.006928003,
   0.003412992,
   0.001084033};
   Double_t _fehx3016[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t _fehy3016[5] = {
   0.01921597,
   0.01338518,
   0.006596172,
   0.003531927,
   0.001381032};
   grae = new TGraphAsymmErrors(5,_fx3016,_fy3016,_felx3016,_fehx3016,_fely3016,_fehy3016);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","",100,17.325,88.425);
   Graph_Graph3016->SetMinimum(0.01337855);
   Graph_Graph3016->SetMaximum(0.4235044);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetLineWidth(2);
   Graph_Graph3016->SetMarkerStyle(0);
   Graph_Graph3016->GetXaxis()->SetNdivisions(4);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{p}_{T}^{jet} [pb/GeV]");
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3016);
   
   grae->Draw("p1p");
   
   Double_t ptj_toterrs_fx3017[5] = {
   21.75,
   26.75,
   33.5,
   43.5,
   67.5};
   Double_t ptj_toterrs_fy3017[5] = {
   0.389299,
   0.2509263,
   0.1443755,
   0.07365244,
   0.01874484};
   Double_t ptj_toterrs_felx3017[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t ptj_toterrs_fely3017[5] = {
   0.0283978,
   0.01982285,
   0.01219084,
   0.00636368,
   0.001684181};
   Double_t ptj_toterrs_fehx3017[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t ptj_toterrs_fehy3017[5] = {
   0.03041728,
   0.02088176,
   0.0127053,
   0.007720362,
   0.001934453};
   grae = new TGraphAsymmErrors(5,ptj_toterrs_fx3017,ptj_toterrs_fy3017,ptj_toterrs_felx3017,ptj_toterrs_fehx3017,ptj_toterrs_fely3017,ptj_toterrs_fehy3017);
   grae->SetName("ptj_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_ptj_toterrs3017 = new TH1F("Graph_ptj_toterrs3017","",100,17.175,72.075);
   Graph_ptj_toterrs3017->SetMinimum(0.01535459);
   Graph_ptj_toterrs3017->SetMaximum(0.4599818);
   Graph_ptj_toterrs3017->SetDirectory(0);
   Graph_ptj_toterrs3017->SetStats(0);
   Graph_ptj_toterrs3017->SetLineWidth(2);
   Graph_ptj_toterrs3017->SetMarkerStyle(0);
   Graph_ptj_toterrs3017->GetXaxis()->SetNdivisions(4);
   Graph_ptj_toterrs3017->GetXaxis()->SetLabelFont(132);
   Graph_ptj_toterrs3017->GetXaxis()->SetLabelOffset(999);
   Graph_ptj_toterrs3017->GetXaxis()->SetLabelSize(0);
   Graph_ptj_toterrs3017->GetXaxis()->SetTitleSize(0.06);
   Graph_ptj_toterrs3017->GetXaxis()->SetTitleFont(132);
   Graph_ptj_toterrs3017->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{p}_{T}^{jet} [pb/GeV]");
   Graph_ptj_toterrs3017->GetYaxis()->SetLabelFont(132);
   Graph_ptj_toterrs3017->GetYaxis()->SetLabelSize(0.05);
   Graph_ptj_toterrs3017->GetYaxis()->SetTitleSize(0.06);
   Graph_ptj_toterrs3017->GetYaxis()->SetTitleFont(132);
   Graph_ptj_toterrs3017->GetZaxis()->SetLabelFont(132);
   Graph_ptj_toterrs3017->GetZaxis()->SetLabelSize(0.05);
   Graph_ptj_toterrs3017->GetZaxis()->SetTitleSize(0.06);
   Graph_ptj_toterrs3017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_ptj_toterrs3017);
   
   grae->Draw("p1p");
   
   Double_t _fx3018[5] = {
   21.75,
   26.75,
   33.5,
   43.5,
   67.5};
   Double_t _fy3018[5] = {
   0.389299,
   0.2509263,
   0.1443755,
   0.07365244,
   0.01874484};
   Double_t _felx3018[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t _fely3018[5] = {
   0.02243218,
   0.01539977,
   0.009090877,
   0.00492242,
   0.001303763};
   Double_t _fehx3018[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t _fehy3018[5] = {
   0.02411537,
   0.01689699,
   0.0100922,
   0.005544287,
   0.001554499};
   grae = new TGraphAsymmErrors(5,_fx3018,_fy3018,_felx3018,_fehx3018,_fely3018,_fehy3018);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","",100,17.175,72.075);
   Graph_Graph3018->SetMinimum(0.01569697);
   Graph_Graph3018->SetMaximum(0.4530117);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetLineWidth(2);
   Graph_Graph3018->SetMarkerStyle(0);
   Graph_Graph3018->GetXaxis()->SetNdivisions(4);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{p}_{T}^{jet} [pb/GeV]");
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3018);
   
   grae->Draw("p1p");
   
   TLegend *leg = new TLegend(0.65,0.57,0.95,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_stat","Data_{stat}","f");

   ci = TColor::GetColor("#ff9933");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("data_tot","Data_{tot}","f");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("powheg_temp","POWHEG","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("amcatnlo_temp","aMC@NLO","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.5,0.85,0.85,0.94,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 8 TeV");
   pt->Draw();
   Double_t xAxis15[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *z_ptj_toterr_copy__15 = new TH1F("z_ptj_toterr_copy__15","z_ptj",5, xAxis15);
   z_ptj_toterr_copy__15->SetBinContent(1,0.3608738);
   z_ptj_toterr_copy__15->SetBinContent(2,0.225932);
   z_ptj_toterr_copy__15->SetBinContent(3,0.1253807);
   z_ptj_toterr_copy__15->SetBinContent(4,0.06703913);
   z_ptj_toterr_copy__15->SetBinContent(5,0.01561868);
   z_ptj_toterr_copy__15->SetBinContent(6,0.780934);
   z_ptj_toterr_copy__15->SetBinError(1,0.02073388);
   z_ptj_toterr_copy__15->SetBinError(2,0.01400757);
   z_ptj_toterr_copy__15->SetBinError(3,0.009350811);
   z_ptj_toterr_copy__15->SetBinError(4,0.004623786);
   z_ptj_toterr_copy__15->SetBinError(5,0.001395185);
   z_ptj_toterr_copy__15->SetBinError(6,0.06975923);
   z_ptj_toterr_copy__15->SetEntries(12);
   z_ptj_toterr_copy__15->SetDirectory(0);
   z_ptj_toterr_copy__15->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   z_ptj_toterr_copy__15->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   z_ptj_toterr_copy__15->SetLineColor(ci);
   z_ptj_toterr_copy__15->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   z_ptj_toterr_copy__15->SetMarkerColor(ci);
   z_ptj_toterr_copy__15->SetMarkerStyle(0);
   z_ptj_toterr_copy__15->GetXaxis()->SetNdivisions(4);
   z_ptj_toterr_copy__15->GetXaxis()->SetLabelFont(132);
   z_ptj_toterr_copy__15->GetXaxis()->SetLabelOffset(999);
   z_ptj_toterr_copy__15->GetXaxis()->SetLabelSize(0);
   z_ptj_toterr_copy__15->GetXaxis()->SetTitleSize(0.06);
   z_ptj_toterr_copy__15->GetXaxis()->SetTitleFont(132);
   z_ptj_toterr_copy__15->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{p}_{T}^{jet} [pb/GeV]");
   z_ptj_toterr_copy__15->GetYaxis()->SetLabelFont(132);
   z_ptj_toterr_copy__15->GetYaxis()->SetLabelSize(0.05);
   z_ptj_toterr_copy__15->GetYaxis()->SetTitleSize(0.06);
   z_ptj_toterr_copy__15->GetYaxis()->SetTitleOffset(1.3);
   z_ptj_toterr_copy__15->GetYaxis()->SetTitleFont(132);
   z_ptj_toterr_copy__15->GetZaxis()->SetLabelFont(132);
   z_ptj_toterr_copy__15->GetZaxis()->SetLabelSize(0.05);
   z_ptj_toterr_copy__15->GetZaxis()->SetTitleSize(0.06);
   z_ptj_toterr_copy__15->GetZaxis()->SetTitleFont(132);
   z_ptj_toterr_copy__15->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.05,0.995,0.995);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(2.564102,-0.1935898,105.1282,4.832052);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(2);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   lowerPad->SetLeftMargin(0.17);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetTopMargin(0.665);
   lowerPad->SetBottomMargin(0.14);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   Double_t xAxis16[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *zj_ptj_8TeV_log_400_1001_0ratiocomp0__16 = new TH1F("zj_ptj_8TeV_log_400_1001_0ratiocomp0__16","z_ptj",5, xAxis16);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetBinContent(1,1);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetBinContent(2,1);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetBinContent(3,1);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetBinContent(4,1);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetBinContent(5,1);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetBinContent(6,0.780934);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetBinError(1,0.05745466);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetBinError(2,0.06199906);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetBinError(3,0.07457933);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetBinError(4,0.06897145);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetBinError(5,0.08932795);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetBinError(6,0.06975923);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetMinimum(0.51);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetMaximum(1.49);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetEntries(17);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetLineColor(ci);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetMarkerColor(ci);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->SetMarkerStyle(0);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetXaxis()->SetTitle("#it{p}_{T}^{jet} [GeV]");
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetXaxis()->SetNdivisions(4);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetXaxis()->SetLabelFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetXaxis()->SetLabelOffset(0.02);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetXaxis()->SetLabelSize(0.05);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetXaxis()->SetTitleSize(0.06);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetXaxis()->SetTitleFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetYaxis()->SetTitle("Ratio");
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetYaxis()->CenterTitle(true);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetYaxis()->SetNdivisions(505);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetYaxis()->SetLabelFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetYaxis()->SetLabelSize(0.05);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetYaxis()->SetTitleSize(0.06);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetYaxis()->SetTickLength(0.12325);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetYaxis()->SetTitleOffset(1.3);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetYaxis()->SetTitleFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetZaxis()->SetLabelFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetZaxis()->SetLabelSize(0.05);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetZaxis()->SetTitleSize(0.06);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->GetZaxis()->SetTitleFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0__16->Draw("e2");
   Double_t xAxis17[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *zj_ptj_8TeV_log_400_1001_0ratiocomp1__17 = new TH1F("zj_ptj_8TeV_log_400_1001_0ratiocomp1__17","z_ptj",5, xAxis17);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetBinContent(1,1);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetBinContent(2,1);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetBinContent(3,1);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetBinContent(4,1);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetBinContent(5,1);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetBinContent(6,0.780934);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetBinError(1,0.02019378);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetBinError(2,0.02506611);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetBinError(3,0.02354391);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetBinError(4,0.03270951);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetBinError(5,0.03027217);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetBinError(6,0.02364057);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetMinimum(0.51);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetMaximum(1.49);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetEntries(17);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetLineColor(ci);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetMarkerColor(ci);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->SetMarkerStyle(0);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetXaxis()->SetTitle("#it{p}_{T}^{jet} [GeV]");
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetXaxis()->SetNdivisions(4);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetXaxis()->SetLabelFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetXaxis()->SetLabelOffset(0.02);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetXaxis()->SetLabelSize(0.05);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetXaxis()->SetTitleSize(0.06);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetXaxis()->SetTitleFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetYaxis()->SetTitle("Ratio");
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetYaxis()->CenterTitle(true);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetYaxis()->SetNdivisions(505);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetYaxis()->SetLabelFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetYaxis()->SetLabelSize(0.05);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetYaxis()->SetTitleSize(0.06);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetYaxis()->SetTickLength(0.12325);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetYaxis()->SetTitleFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetZaxis()->SetLabelFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetZaxis()->SetLabelSize(0.05);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetZaxis()->SetTitleSize(0.06);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->GetZaxis()->SetTitleFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp1__17->Draw("e2same");
   
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp2_fx3019[5] = {
   23.25,
   28.25,
   36.5,
   46.5,
   82.5};
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp2_fy3019[5] = {
   1.017362,
   1.064159,
   1.064596,
   0.9751989,
   1.021154};
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp2_felx3019[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp2_fely3019[5] = {
   0.08307013,
   0.1014988,
   0.07351357,
   0.06717222,
   0.1051988};
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp2_fehx3019[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp2_fehy3019[5] = {
   0.06962999,
   0.07751779,
   0.06933948,
   0.07789628,
   0.1122927};
   grae = new TGraphAsymmErrors(5,zj_ptj_8TeV_log_400_1001_0ratiocomp2_fx3019,zj_ptj_8TeV_log_400_1001_0ratiocomp2_fy3019,zj_ptj_8TeV_log_400_1001_0ratiocomp2_felx3019,zj_ptj_8TeV_log_400_1001_0ratiocomp2_fehx3019,zj_ptj_8TeV_log_400_1001_0ratiocomp2_fely3019,zj_ptj_8TeV_log_400_1001_0ratiocomp2_fehy3019);
   grae->SetName("zj_ptj_8TeV_log_400_1001_0ratiocomp2");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019 = new TH1F("Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019","",100,17.325,88.425);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->SetMinimum(0.51);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->SetMaximum(1.49);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->SetDirectory(0);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->SetStats(0);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->SetLineWidth(2);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->SetMarkerStyle(0);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetXaxis()->SetTitle("#it{p}_{T}^{jet} [GeV]");
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetXaxis()->SetNdivisions(4);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetXaxis()->SetLabelFont(132);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetXaxis()->SetLabelOffset(0.02);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetXaxis()->SetLabelSize(0.05);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetXaxis()->SetTitleSize(0.06);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetXaxis()->SetTitleFont(132);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetYaxis()->SetTitle("Ratio");
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetYaxis()->CenterTitle(true);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetYaxis()->SetNdivisions(505);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetYaxis()->SetLabelFont(132);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetYaxis()->SetLabelSize(0.05);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetYaxis()->SetTitleSize(0.06);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetYaxis()->SetTitleFont(132);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetZaxis()->SetLabelFont(132);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetZaxis()->SetLabelSize(0.05);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetZaxis()->SetTitleSize(0.06);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp23019);
   
   grae->Draw("p1");
   
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp3_fx3020[5] = {
   23.25,
   28.25,
   36.5,
   46.5,
   82.5};
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp3_fy3020[5] = {
   1.017362,
   1.064159,
   1.064596,
   0.9751989,
   1.021154};
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp3_felx3020[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp3_fely3020[5] = {
   0.05501606,
   0.05969921,
   0.05525572,
   0.05091044,
   0.06940621};
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp3_fehx3020[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp3_fehy3020[5] = {
   0.05324843,
   0.05924428,
   0.05260914,
   0.05268456,
   0.08842185};
   grae = new TGraphAsymmErrors(5,zj_ptj_8TeV_log_400_1001_0ratiocomp3_fx3020,zj_ptj_8TeV_log_400_1001_0ratiocomp3_fy3020,zj_ptj_8TeV_log_400_1001_0ratiocomp3_felx3020,zj_ptj_8TeV_log_400_1001_0ratiocomp3_fehx3020,zj_ptj_8TeV_log_400_1001_0ratiocomp3_fely3020,zj_ptj_8TeV_log_400_1001_0ratiocomp3_fehy3020);
   grae->SetName("zj_ptj_8TeV_log_400_1001_0ratiocomp3");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020 = new TH1F("Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020","",100,17.325,88.425);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->SetMinimum(0.51);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->SetMaximum(1.49);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->SetDirectory(0);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->SetStats(0);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->SetLineWidth(2);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->SetMarkerStyle(0);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetXaxis()->SetTitle("#it{p}_{T}^{jet} [GeV]");
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetXaxis()->SetNdivisions(4);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetXaxis()->SetLabelFont(132);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetXaxis()->SetLabelOffset(0.02);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetXaxis()->SetLabelSize(0.05);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetXaxis()->SetTitleSize(0.06);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetXaxis()->SetTitleFont(132);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetYaxis()->SetTitle("Ratio");
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetYaxis()->CenterTitle(true);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetYaxis()->SetNdivisions(505);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetYaxis()->SetLabelFont(132);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetYaxis()->SetLabelSize(0.05);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetYaxis()->SetTitleSize(0.06);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetYaxis()->SetTitleFont(132);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetZaxis()->SetLabelFont(132);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetZaxis()->SetLabelSize(0.05);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetZaxis()->SetTitleSize(0.06);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp33020);
   
   grae->Draw("p1");
   
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp4_fx3021[5] = {
   21.75,
   26.75,
   33.5,
   43.5,
   67.5};
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp4_fy3021[5] = {
   1.078768,
   1.110628,
   1.151497,
   1.098648,
   1.200155};
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp4_felx3021[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp4_fely3021[5] = {
   0.07869176,
   0.08773815,
   0.0972306,
   0.09492486,
   0.1078312};
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp4_fehx3021[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t zj_ptj_8TeV_log_400_1001_0ratiocomp4_fehy3021[5] = {
   0.08428785,
   0.09242501,
   0.1013337,
   0.115162,
   0.1238551};
   grae = new TGraphAsymmErrors(5,zj_ptj_8TeV_log_400_1001_0ratiocomp4_fx3021,zj_ptj_8TeV_log_400_1001_0ratiocomp4_fy3021,zj_ptj_8TeV_log_400_1001_0ratiocomp4_felx3021,zj_ptj_8TeV_log_400_1001_0ratiocomp4_fehx3021,zj_ptj_8TeV_log_400_1001_0ratiocomp4_fely3021,zj_ptj_8TeV_log_400_1001_0ratiocomp4_fehy3021);
   grae->SetName("zj_ptj_8TeV_log_400_1001_0ratiocomp4");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021 = new TH1F("Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021","",100,17.175,72.075);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->SetMinimum(0.51);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->SetMaximum(1.49);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->SetDirectory(0);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->SetStats(0);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->SetLineWidth(2);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->SetMarkerStyle(0);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetXaxis()->SetTitle("#it{p}_{T}^{jet} [GeV]");
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetXaxis()->SetNdivisions(4);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetXaxis()->SetLabelFont(132);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetXaxis()->SetLabelOffset(0.02);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetXaxis()->SetLabelSize(0.05);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetXaxis()->SetTitleSize(0.06);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetXaxis()->SetTitleFont(132);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetYaxis()->SetTitle("Ratio");
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetYaxis()->CenterTitle(true);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetYaxis()->SetNdivisions(505);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetYaxis()->SetLabelFont(132);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetYaxis()->SetLabelSize(0.05);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetYaxis()->SetTitleSize(0.06);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetYaxis()->SetTitleFont(132);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetZaxis()->SetLabelFont(132);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetZaxis()->SetLabelSize(0.05);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetZaxis()->SetTitleSize(0.06);
   Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_zj_ptj_8TeV_log_400_1001_0ratiocomp43021);
   
   grae->Draw("p1");
   Double_t xAxis18[6] = {20, 25, 30, 40, 50, 100}; 
   
   TH1F *zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18 = new TH1F("zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18","z_ptj",5, xAxis18);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetBinContent(1,1);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetBinContent(2,1);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetBinContent(3,1);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetBinContent(4,1);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetBinContent(5,1);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetBinContent(6,0.780934);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetBinError(1,0.05745466);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetBinError(2,0.06199906);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetBinError(3,0.07457933);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetBinError(4,0.06897145);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetBinError(5,0.08932795);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetBinError(6,0.06975923);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetMinimum(0.51);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetMaximum(1.49);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetEntries(17);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetDirectory(0);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetLineColor(ci);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetMarkerColor(ci);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->SetMarkerStyle(0);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetXaxis()->SetTitle("#it{p}_{T}^{jet} [GeV]");
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetXaxis()->SetNdivisions(4);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetXaxis()->SetLabelFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetXaxis()->SetLabelOffset(0.02);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetXaxis()->SetLabelSize(0.05);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetXaxis()->SetTitleSize(0.06);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetXaxis()->SetTitleFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetYaxis()->SetTitle("Ratio");
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetYaxis()->CenterTitle(true);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetYaxis()->SetNdivisions(505);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetYaxis()->SetLabelFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetYaxis()->SetLabelSize(0.05);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetYaxis()->SetTitleSize(0.06);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetYaxis()->SetTickLength(0.12325);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetYaxis()->SetTitleOffset(1.3);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetYaxis()->SetTitleFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetZaxis()->SetLabelFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetZaxis()->SetLabelSize(0.05);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetZaxis()->SetTitleSize(0.06);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->GetZaxis()->SetTitleFont(132);
   zj_ptj_8TeV_log_400_1001_0ratiocomp0_copy__18->Draw("sameaxis");
   lowerPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig6l.C <==
void zj_yz_8TeV()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Tue Apr 26 15:29:39 2016) by ROOT version6.04/10
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0.16);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottomPad
   TPad *bottomPad = new TPad("bottomPad", "bottomPad",0.005,0.05,0.995,0.995);
   bottomPad->Draw();
   bottomPad->cd();
   bottomPad->Range(0,0,1,1);
   bottomPad->SetFillColor(0);
   bottomPad->SetFillStyle(4000);
   bottomPad->SetBorderMode(0);
   bottomPad->SetBorderSize(2);
   bottomPad->SetTickx(1);
   bottomPad->SetTicky(1);
   bottomPad->SetLeftMargin(0.14);
   bottomPad->SetRightMargin(0.05);
   bottomPad->SetTopMargin(0.05);
   bottomPad->SetBottomMargin(0.16);
   bottomPad->SetFrameLineWidth(2);
   bottomPad->SetFrameBorderMode(0);
   bottomPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(1.567901,-4.256533,4.654321,8.645081);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.33);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   Double_t xAxis31[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *z_y_toterr__31 = new TH1F("z_y_toterr__31","z_y",4, xAxis31);
   z_y_toterr__31->SetBinContent(1,2.185837);
   z_y_toterr__31->SetBinContent(2,4.879675);
   z_y_toterr__31->SetBinContent(3,3.628071);
   z_y_toterr__31->SetBinContent(4,0.4349621);
   z_y_toterr__31->SetBinContent(5,0.4349621);
   z_y_toterr__31->SetBinError(1,0.1364841);
   z_y_toterr__31->SetBinError(2,0.2553951);
   z_y_toterr__31->SetBinError(3,0.2095409);
   z_y_toterr__31->SetBinError(4,0.03159313);
   z_y_toterr__31->SetBinError(5,0.03159313);
   z_y_toterr__31->SetMinimum(0.001);
   z_y_toterr__31->SetMaximum(8);
   z_y_toterr__31->SetEntries(9);
   z_y_toterr__31->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   z_y_toterr__31->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   z_y_toterr__31->SetLineColor(ci);
   z_y_toterr__31->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   z_y_toterr__31->SetMarkerColor(ci);
   z_y_toterr__31->SetMarkerStyle(0);
   z_y_toterr__31->GetXaxis()->SetNdivisions(4);
   z_y_toterr__31->GetXaxis()->SetLabelFont(132);
   z_y_toterr__31->GetXaxis()->SetLabelOffset(999);
   z_y_toterr__31->GetXaxis()->SetLabelSize(0);
   z_y_toterr__31->GetXaxis()->SetTitleSize(0.06);
   z_y_toterr__31->GetXaxis()->SetTitleFont(132);
   z_y_toterr__31->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{y^{Z}} [pb]");
   z_y_toterr__31->GetYaxis()->SetLabelFont(132);
   z_y_toterr__31->GetYaxis()->SetLabelSize(0.05);
   z_y_toterr__31->GetYaxis()->SetTitleSize(0.06);
   z_y_toterr__31->GetYaxis()->SetTitleFont(132);
   z_y_toterr__31->GetZaxis()->SetLabelFont(132);
   z_y_toterr__31->GetZaxis()->SetLabelSize(0.05);
   z_y_toterr__31->GetZaxis()->SetTitleSize(0.06);
   z_y_toterr__31->GetZaxis()->SetTitleFont(132);
   z_y_toterr__31->Draw("e2");
   Double_t xAxis32[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *z_y_staterr__32 = new TH1F("z_y_staterr__32","z_y",4, xAxis32);
   z_y_staterr__32->SetBinContent(1,2.185837);
   z_y_staterr__32->SetBinContent(2,4.879675);
   z_y_staterr__32->SetBinContent(3,3.628071);
   z_y_staterr__32->SetBinContent(4,0.4349621);
   z_y_staterr__32->SetBinContent(5,0.4349621);
   z_y_staterr__32->SetBinError(1,0.05898224);
   z_y_staterr__32->SetBinError(2,0.08434909);
   z_y_staterr__32->SetBinError(3,0.07099095);
   z_y_staterr__32->SetBinError(4,0.01698204);
   z_y_staterr__32->SetBinError(5,0.01698204);
   z_y_staterr__32->SetMinimum(0.001);
   z_y_staterr__32->SetMaximum(8);
   z_y_staterr__32->SetEntries(9);
   z_y_staterr__32->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   z_y_staterr__32->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   z_y_staterr__32->SetLineColor(ci);
   z_y_staterr__32->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   z_y_staterr__32->SetMarkerColor(ci);
   z_y_staterr__32->SetMarkerStyle(0);
   z_y_staterr__32->GetXaxis()->SetNdivisions(4);
   z_y_staterr__32->GetXaxis()->SetLabelFont(132);
   z_y_staterr__32->GetXaxis()->SetLabelOffset(999);
   z_y_staterr__32->GetXaxis()->SetLabelSize(0);
   z_y_staterr__32->GetXaxis()->SetTitleSize(0.06);
   z_y_staterr__32->GetXaxis()->SetTitleFont(132);
   z_y_staterr__32->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{y^{Z}} [pb]");
   z_y_staterr__32->GetYaxis()->SetLabelFont(132);
   z_y_staterr__32->GetYaxis()->SetLabelSize(0.05);
   z_y_staterr__32->GetYaxis()->SetTitleSize(0.06);
   z_y_staterr__32->GetYaxis()->SetTitleFont(132);
   z_y_staterr__32->GetZaxis()->SetLabelFont(132);
   z_y_staterr__32->GetZaxis()->SetLabelSize(0.05);
   z_y_staterr__32->GetZaxis()->SetTitleSize(0.06);
   z_y_staterr__32->GetZaxis()->SetTitleFont(132);
   z_y_staterr__32->Draw("e2same");
   
   Double_t yz_toterrs_fx3036[4] = {
   2.325,
   2.825,
   3.325,
   4.15};
   Double_t yz_toterrs_fy3036[4] = {
   2.22476,
   4.844015,
   3.54881,
   0.4022607};
   Double_t yz_toterrs_felx3036[4] = {
   0,
   0,
   0,
   0};
   Double_t yz_toterrs_fely3036[4] = {
   0.2006029,
   0.356475,
   0.2605432,
   0.06093241};
   Double_t yz_toterrs_fehx3036[4] = {
   0,
   0,
   0,
   0};
   Double_t yz_toterrs_fehy3036[4] = {
   0.1405623,
   0.3214376,
   0.2546509,
   0.04976848};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(4,yz_toterrs_fx3036,yz_toterrs_fy3036,yz_toterrs_felx3036,yz_toterrs_fehx3036,yz_toterrs_fely3036,yz_toterrs_fehy3036);
   grae->SetName("yz_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph_yz_toterrs30293036 = new TH1F("Graph_Graph_yz_toterrs30293036","",100,2.1425,4.3325);
   Graph_Graph_yz_toterrs30293036->SetMinimum(0.001);
   Graph_Graph_yz_toterrs30293036->SetMaximum(8);
   Graph_Graph_yz_toterrs30293036->SetDirectory(0);
   Graph_Graph_yz_toterrs30293036->SetStats(0);
   Graph_Graph_yz_toterrs30293036->SetLineWidth(2);
   Graph_Graph_yz_toterrs30293036->SetMarkerStyle(0);
   Graph_Graph_yz_toterrs30293036->GetXaxis()->SetNdivisions(4);
   Graph_Graph_yz_toterrs30293036->GetXaxis()->SetLabelFont(132);
   Graph_Graph_yz_toterrs30293036->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_yz_toterrs30293036->GetXaxis()->SetLabelSize(0);
   Graph_Graph_yz_toterrs30293036->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_yz_toterrs30293036->GetXaxis()->SetTitleFont(132);
   Graph_Graph_yz_toterrs30293036->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{y^{Z}} [pb]");
   Graph_Graph_yz_toterrs30293036->GetYaxis()->SetLabelFont(132);
   Graph_Graph_yz_toterrs30293036->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_yz_toterrs30293036->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_yz_toterrs30293036->GetYaxis()->SetTitleFont(132);
   Graph_Graph_yz_toterrs30293036->GetZaxis()->SetLabelFont(132);
   Graph_Graph_yz_toterrs30293036->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_yz_toterrs30293036->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_yz_toterrs30293036->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_yz_toterrs30293036);
   
   grae->Draw("p1p");
   
   Double_t _fx3037[4] = {
   2.325,
   2.825,
   3.325,
   4.15};
   Double_t _fy3037[4] = {
   2.22476,
   4.844015,
   3.54881,
   0.4022607};
   Double_t _felx3037[4] = {
   0,
   0,
   0,
   0};
   Double_t _fely3037[4] = {
   0.1155136,
   0.2531385,
   0.1966617,
   0.02826533};
   Double_t _fehx3037[4] = {
   0,
   0,
   0,
   0};
   Double_t _fehy3037[4] = {
   0.1111548,
   0.2410007,
   0.1939836,
   0.03140715};
   grae = new TGraphAsymmErrors(4,_fx3037,_fy3037,_felx3037,_fehx3037,_fely3037,_fehy3037);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph_Graph30303037 = new TH1F("Graph_Graph_Graph30303037","",100,2.1425,4.3325);
   Graph_Graph_Graph30303037->SetMinimum(0.001);
   Graph_Graph_Graph30303037->SetMaximum(8);
   Graph_Graph_Graph30303037->SetDirectory(0);
   Graph_Graph_Graph30303037->SetStats(0);
   Graph_Graph_Graph30303037->SetLineWidth(2);
   Graph_Graph_Graph30303037->SetMarkerStyle(0);
   Graph_Graph_Graph30303037->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph30303037->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30303037->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph30303037->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph30303037->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30303037->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30303037->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{y^{Z}} [pb]");
   Graph_Graph_Graph30303037->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30303037->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30303037->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30303037->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30303037->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30303037->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30303037->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30303037->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30303037);
   
   grae->Draw("p1p");
   
   Double_t yz_toterrs_fx3038[4] = {
   2.175,
   2.675,
   3.175,
   3.85};
   Double_t yz_toterrs_fy3038[4] = {
   2.460021,
   5.444098,
   4.015299,
   0.4541293};
   Double_t yz_toterrs_felx3038[4] = {
   0,
   0,
   0,
   0};
   Double_t yz_toterrs_fely3038[4] = {
   0.1845896,
   0.4251943,
   0.332433,
   0.0610496};
   Double_t yz_toterrs_fehx3038[4] = {
   0,
   0,
   0,
   0};
   Double_t yz_toterrs_fehy3038[4] = {
   0.1961081,
   0.4397508,
   0.3843861,
   0.06742976};
   grae = new TGraphAsymmErrors(4,yz_toterrs_fx3038,yz_toterrs_fy3038,yz_toterrs_felx3038,yz_toterrs_fehx3038,yz_toterrs_fely3038,yz_toterrs_fehy3038);
   grae->SetName("yz_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_yz_toterrs30313038 = new TH1F("Graph_Graph_yz_toterrs30313038","",100,2.0075,4.0175);
   Graph_Graph_yz_toterrs30313038->SetMinimum(0.001);
   Graph_Graph_yz_toterrs30313038->SetMaximum(8);
   Graph_Graph_yz_toterrs30313038->SetDirectory(0);
   Graph_Graph_yz_toterrs30313038->SetStats(0);
   Graph_Graph_yz_toterrs30313038->SetLineWidth(2);
   Graph_Graph_yz_toterrs30313038->SetMarkerStyle(0);
   Graph_Graph_yz_toterrs30313038->GetXaxis()->SetNdivisions(4);
   Graph_Graph_yz_toterrs30313038->GetXaxis()->SetLabelFont(132);
   Graph_Graph_yz_toterrs30313038->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_yz_toterrs30313038->GetXaxis()->SetLabelSize(0);
   Graph_Graph_yz_toterrs30313038->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_yz_toterrs30313038->GetXaxis()->SetTitleFont(132);
   Graph_Graph_yz_toterrs30313038->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{y^{Z}} [pb]");
   Graph_Graph_yz_toterrs30313038->GetYaxis()->SetLabelFont(132);
   Graph_Graph_yz_toterrs30313038->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_yz_toterrs30313038->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_yz_toterrs30313038->GetYaxis()->SetTitleFont(132);
   Graph_Graph_yz_toterrs30313038->GetZaxis()->SetLabelFont(132);
   Graph_Graph_yz_toterrs30313038->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_yz_toterrs30313038->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_yz_toterrs30313038->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_yz_toterrs30313038);
   
   grae->Draw("p1p");
   
   Double_t _fx3039[4] = {
   2.175,
   2.675,
   3.175,
   3.85};
   Double_t _fy3039[4] = {
   2.460021,
   5.444098,
   4.015299,
   0.4541293};
   Double_t _felx3039[4] = {
   0,
   0,
   0,
   0};
   Double_t _fely3039[4] = {
   0.150059,
   0.3283963,
   0.2580678,
   0.03286934};
   Double_t _fehx3039[4] = {
   0,
   0,
   0,
   0};
   Double_t _fehy3039[4] = {
   0.1642063,
   0.3603582,
   0.2895746,
   0.03804311};
   grae = new TGraphAsymmErrors(4,_fx3039,_fy3039,_felx3039,_fehx3039,_fely3039,_fehy3039);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph30323039 = new TH1F("Graph_Graph_Graph30323039","",100,2.0075,4.0175);
   Graph_Graph_Graph30323039->SetMinimum(0.001);
   Graph_Graph_Graph30323039->SetMaximum(8);
   Graph_Graph_Graph30323039->SetDirectory(0);
   Graph_Graph_Graph30323039->SetStats(0);
   Graph_Graph_Graph30323039->SetLineWidth(2);
   Graph_Graph_Graph30323039->SetMarkerStyle(0);
   Graph_Graph_Graph30323039->GetXaxis()->SetNdivisions(4);
   Graph_Graph_Graph30323039->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30323039->GetXaxis()->SetLabelOffset(999);
   Graph_Graph_Graph30323039->GetXaxis()->SetLabelSize(0);
   Graph_Graph_Graph30323039->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30323039->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30323039->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{y^{Z}} [pb]");
   Graph_Graph_Graph30323039->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30323039->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30323039->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30323039->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30323039->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30323039->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30323039->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph30323039->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30323039);
   
   grae->Draw("p1p");
   
   TLegend *leg = new TLegend(0.65,0.57,0.95,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_stat","Data_{stat}","f");

   ci = TColor::GetColor("#ff9933");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("data_tot","Data_{tot}","f");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("powheg_temp","POWHEG","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("amcatnlo_temp","aMC@NLO","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.5,0.85,0.85,0.94,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 8 TeV");
   pt->Draw();
   Double_t xAxis33[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *z_y_toterr_copy__33 = new TH1F("z_y_toterr_copy__33","z_y",4, xAxis33);
   z_y_toterr_copy__33->SetBinContent(1,2.185837);
   z_y_toterr_copy__33->SetBinContent(2,4.879675);
   z_y_toterr_copy__33->SetBinContent(3,3.628071);
   z_y_toterr_copy__33->SetBinContent(4,0.4349621);
   z_y_toterr_copy__33->SetBinContent(5,0.4349621);
   z_y_toterr_copy__33->SetBinError(1,0.1364841);
   z_y_toterr_copy__33->SetBinError(2,0.2553951);
   z_y_toterr_copy__33->SetBinError(3,0.2095409);
   z_y_toterr_copy__33->SetBinError(4,0.03159313);
   z_y_toterr_copy__33->SetBinError(5,0.03159313);
   z_y_toterr_copy__33->SetMinimum(0.001);
   z_y_toterr_copy__33->SetMaximum(8);
   z_y_toterr_copy__33->SetEntries(9);
   z_y_toterr_copy__33->SetDirectory(0);
   z_y_toterr_copy__33->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   z_y_toterr_copy__33->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   z_y_toterr_copy__33->SetLineColor(ci);
   z_y_toterr_copy__33->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   z_y_toterr_copy__33->SetMarkerColor(ci);
   z_y_toterr_copy__33->SetMarkerStyle(0);
   z_y_toterr_copy__33->GetXaxis()->SetNdivisions(4);
   z_y_toterr_copy__33->GetXaxis()->SetLabelFont(132);
   z_y_toterr_copy__33->GetXaxis()->SetLabelOffset(999);
   z_y_toterr_copy__33->GetXaxis()->SetLabelSize(0);
   z_y_toterr_copy__33->GetXaxis()->SetTitleSize(0.06);
   z_y_toterr_copy__33->GetXaxis()->SetTitleFont(132);
   z_y_toterr_copy__33->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d#it{y^{Z}} [pb]");
   z_y_toterr_copy__33->GetYaxis()->SetLabelFont(132);
   z_y_toterr_copy__33->GetYaxis()->SetLabelSize(0.05);
   z_y_toterr_copy__33->GetYaxis()->SetTitleSize(0.06);
   z_y_toterr_copy__33->GetYaxis()->SetTitleFont(132);
   z_y_toterr_copy__33->GetZaxis()->SetLabelFont(132);
   z_y_toterr_copy__33->GetZaxis()->SetLabelSize(0.05);
   z_y_toterr_copy__33->GetZaxis()->SetTitleSize(0.06);
   z_y_toterr_copy__33->GetZaxis()->SetTitleFont(132);
   z_y_toterr_copy__33->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.05,0.995,0.995);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(1.567901,-0.1935898,4.654321,4.832052);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(2);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   lowerPad->SetLeftMargin(0.14);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetTopMargin(0.665);
   lowerPad->SetBottomMargin(0.14);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   Double_t xAxis34[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *zj_yz_8TeV_400_1001_0ratiocomp0__34 = new TH1F("zj_yz_8TeV_400_1001_0ratiocomp0__34","z_y",4, xAxis34);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetBinContent(1,1);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetBinContent(2,1);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetBinContent(3,1);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetBinContent(4,1);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetBinContent(5,0.4349621);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetBinError(1,0.06244019);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetBinError(2,0.05233856);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetBinError(3,0.05775547);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetBinError(4,0.07263422);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetBinError(5,0.03159313);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetMinimum(0.51);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetMaximum(1.49);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetEntries(13);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetLineColor(ci);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetMarkerColor(ci);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->SetMarkerStyle(0);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetXaxis()->SetTitle("#it{y^{Z}}");
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetXaxis()->SetNdivisions(4);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetXaxis()->SetLabelFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetXaxis()->SetLabelOffset(0.02);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetXaxis()->SetLabelSize(0.05);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetXaxis()->SetTitleSize(0.06);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetXaxis()->SetTitleFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetYaxis()->SetTitle("Ratio");
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetYaxis()->CenterTitle(true);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetYaxis()->SetNdivisions(505);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetYaxis()->SetLabelFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetYaxis()->SetLabelSize(0.05);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetYaxis()->SetTitleSize(0.06);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetYaxis()->SetTickLength(0.12325);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetYaxis()->SetTitleFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetZaxis()->SetLabelFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetZaxis()->SetLabelSize(0.05);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetZaxis()->SetTitleSize(0.06);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->GetZaxis()->SetTitleFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp0__34->Draw("e2");
   Double_t xAxis35[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *zj_yz_8TeV_400_1001_0ratiocomp1__35 = new TH1F("zj_yz_8TeV_400_1001_0ratiocomp1__35","z_y",4, xAxis35);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetBinContent(1,1);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetBinContent(2,1);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetBinContent(3,1);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetBinContent(4,1);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetBinContent(5,0.4349621);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetBinError(1,0.02698382);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetBinError(2,0.0172858);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetBinError(3,0.01956713);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetBinError(4,0.03904257);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetBinError(5,0.01698204);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetMinimum(0.51);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetMaximum(1.49);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetEntries(13);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetLineColor(ci);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetMarkerColor(ci);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->SetMarkerStyle(0);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetXaxis()->SetTitle("#it{y^{Z}}");
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetXaxis()->SetNdivisions(4);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetXaxis()->SetLabelFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetXaxis()->SetLabelOffset(0.02);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetXaxis()->SetLabelSize(0.05);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetXaxis()->SetTitleSize(0.06);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetXaxis()->SetTitleFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetYaxis()->SetTitle("Ratio");
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetYaxis()->CenterTitle(true);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetYaxis()->SetNdivisions(505);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetYaxis()->SetLabelFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetYaxis()->SetLabelSize(0.05);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetYaxis()->SetTitleSize(0.06);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetYaxis()->SetTickLength(0.12325);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetYaxis()->SetTitleFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetZaxis()->SetLabelFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetZaxis()->SetLabelSize(0.05);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetZaxis()->SetTitleSize(0.06);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->GetZaxis()->SetTitleFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp1__35->Draw("e2same");
   
   Double_t zj_yz_8TeV_400_1001_0ratiocomp2_fx3040[4] = {
   2.325,
   2.825,
   3.325,
   4.15};
   Double_t zj_yz_8TeV_400_1001_0ratiocomp2_fy3040[4] = {
   1.017807,
   0.9926922,
   0.9781535,
   0.9248179};
   Double_t zj_yz_8TeV_400_1001_0ratiocomp2_felx3040[4] = {
   0,
   0,
   0,
   0};
   Double_t zj_yz_8TeV_400_1001_0ratiocomp2_fely3040[4] = {
   0.09177396,
   0.07305303,
   0.07181315,
   0.1400867};
   Double_t zj_yz_8TeV_400_1001_0ratiocomp2_fehx3040[4] = {
   0,
   0,
   0,
   0};
   Double_t zj_yz_8TeV_400_1001_0ratiocomp2_fehy3040[4] = {
   0.06430594,
   0.06587274,
   0.07018905,
   0.1144203};
   grae = new TGraphAsymmErrors(4,zj_yz_8TeV_400_1001_0ratiocomp2_fx3040,zj_yz_8TeV_400_1001_0ratiocomp2_fy3040,zj_yz_8TeV_400_1001_0ratiocomp2_felx3040,zj_yz_8TeV_400_1001_0ratiocomp2_fehx3040,zj_yz_8TeV_400_1001_0ratiocomp2_fely3040,zj_yz_8TeV_400_1001_0ratiocomp2_fehy3040);
   grae->SetName("zj_yz_8TeV_400_1001_0ratiocomp2");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_zj_yz_8TeV_400_1001_0ratiocomp23040 = new TH1F("Graph_zj_yz_8TeV_400_1001_0ratiocomp23040","",100,2.1425,4.3325);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->SetMinimum(0.51);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->SetMaximum(1.49);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->SetDirectory(0);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->SetStats(0);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->SetLineWidth(2);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->SetMarkerStyle(0);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetXaxis()->SetTitle("#it{y^{Z}}");
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetXaxis()->SetNdivisions(4);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetXaxis()->SetLabelFont(132);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetXaxis()->SetLabelOffset(0.02);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetXaxis()->SetLabelSize(0.05);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetXaxis()->SetTitleSize(0.06);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetXaxis()->SetTitleFont(132);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetYaxis()->SetTitle("Ratio");
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetYaxis()->CenterTitle(true);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetYaxis()->SetNdivisions(505);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetYaxis()->SetLabelFont(132);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetYaxis()->SetLabelSize(0.05);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetYaxis()->SetTitleSize(0.06);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetYaxis()->SetTitleFont(132);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetZaxis()->SetLabelFont(132);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetZaxis()->SetLabelSize(0.05);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetZaxis()->SetTitleSize(0.06);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp23040->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_zj_yz_8TeV_400_1001_0ratiocomp23040);
   
   grae->Draw("p1");
   
   Double_t zj_yz_8TeV_400_1001_0ratiocomp3_fx3041[4] = {
   2.325,
   2.825,
   3.325,
   4.15};
   Double_t zj_yz_8TeV_400_1001_0ratiocomp3_fy3041[4] = {
   1.017807,
   0.9926922,
   0.9781535,
   0.9248179};
   Double_t zj_yz_8TeV_400_1001_0ratiocomp3_felx3041[4] = {
   0,
   0,
   0,
   0};
   Double_t zj_yz_8TeV_400_1001_0ratiocomp3_fely3041[4] = {
   0.05284637,
   0.05187611,
   0.05420559,
   0.06498343};
   Double_t zj_yz_8TeV_400_1001_0ratiocomp3_fehx3041[4] = {
   0,
   0,
   0,
   0};
   Double_t zj_yz_8TeV_400_1001_0ratiocomp3_fehy3041[4] = {
   0.05085227,
   0.04938867,
   0.05346741,
   0.07220664};
   grae = new TGraphAsymmErrors(4,zj_yz_8TeV_400_1001_0ratiocomp3_fx3041,zj_yz_8TeV_400_1001_0ratiocomp3_fy3041,zj_yz_8TeV_400_1001_0ratiocomp3_felx3041,zj_yz_8TeV_400_1001_0ratiocomp3_fehx3041,zj_yz_8TeV_400_1001_0ratiocomp3_fely3041,zj_yz_8TeV_400_1001_0ratiocomp3_fehy3041);
   grae->SetName("zj_yz_8TeV_400_1001_0ratiocomp3");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_zj_yz_8TeV_400_1001_0ratiocomp33041 = new TH1F("Graph_zj_yz_8TeV_400_1001_0ratiocomp33041","",100,2.1425,4.3325);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->SetMinimum(0.51);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->SetMaximum(1.49);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->SetDirectory(0);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->SetStats(0);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->SetLineWidth(2);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->SetMarkerStyle(0);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetXaxis()->SetTitle("#it{y^{Z}}");
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetXaxis()->SetNdivisions(4);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetXaxis()->SetLabelFont(132);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetXaxis()->SetLabelOffset(0.02);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetXaxis()->SetLabelSize(0.05);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetXaxis()->SetTitleSize(0.06);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetXaxis()->SetTitleFont(132);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetYaxis()->SetTitle("Ratio");
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetYaxis()->CenterTitle(true);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetYaxis()->SetNdivisions(505);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetYaxis()->SetLabelFont(132);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetYaxis()->SetLabelSize(0.05);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetYaxis()->SetTitleSize(0.06);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetYaxis()->SetTitleFont(132);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetZaxis()->SetLabelFont(132);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetZaxis()->SetLabelSize(0.05);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetZaxis()->SetTitleSize(0.06);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp33041->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_zj_yz_8TeV_400_1001_0ratiocomp33041);
   
   grae->Draw("p1");
   
   Double_t zj_yz_8TeV_400_1001_0ratiocomp4_fx3042[4] = {
   2.175,
   2.675,
   3.175,
   3.85};
   Double_t zj_yz_8TeV_400_1001_0ratiocomp4_fy3042[4] = {
   1.125437,
   1.115668,
   1.106731,
   1.044066};
   Double_t zj_yz_8TeV_400_1001_0ratiocomp4_felx3042[4] = {
   0,
   0,
   0,
   0};
   Double_t zj_yz_8TeV_400_1001_0ratiocomp4_fely3042[4] = {
   0.08444803,
   0.08713578,
   0.09162804,
   0.1403561};
   Double_t zj_yz_8TeV_400_1001_0ratiocomp4_fehx3042[4] = {
   0,
   0,
   0,
   0};
   Double_t zj_yz_8TeV_400_1001_0ratiocomp4_fehy3042[4] = {
   0.08971762,
   0.09011887,
   0.1059478,
   0.1550245};
   grae = new TGraphAsymmErrors(4,zj_yz_8TeV_400_1001_0ratiocomp4_fx3042,zj_yz_8TeV_400_1001_0ratiocomp4_fy3042,zj_yz_8TeV_400_1001_0ratiocomp4_felx3042,zj_yz_8TeV_400_1001_0ratiocomp4_fehx3042,zj_yz_8TeV_400_1001_0ratiocomp4_fely3042,zj_yz_8TeV_400_1001_0ratiocomp4_fehy3042);
   grae->SetName("zj_yz_8TeV_400_1001_0ratiocomp4");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_zj_yz_8TeV_400_1001_0ratiocomp43042 = new TH1F("Graph_zj_yz_8TeV_400_1001_0ratiocomp43042","",100,2.0075,4.0175);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->SetMinimum(0.51);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->SetMaximum(1.49);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->SetDirectory(0);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->SetStats(0);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->SetLineWidth(2);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->SetMarkerStyle(0);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetXaxis()->SetTitle("#it{y^{Z}}");
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetXaxis()->SetNdivisions(4);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetXaxis()->SetLabelFont(132);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetXaxis()->SetLabelOffset(0.02);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetXaxis()->SetLabelSize(0.05);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetXaxis()->SetTitleSize(0.06);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetXaxis()->SetTitleFont(132);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetYaxis()->SetTitle("Ratio");
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetYaxis()->CenterTitle(true);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetYaxis()->SetNdivisions(505);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetYaxis()->SetLabelFont(132);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetYaxis()->SetLabelSize(0.05);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetYaxis()->SetTitleSize(0.06);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetYaxis()->SetTitleFont(132);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetZaxis()->SetLabelFont(132);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetZaxis()->SetLabelSize(0.05);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetZaxis()->SetTitleSize(0.06);
   Graph_zj_yz_8TeV_400_1001_0ratiocomp43042->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_zj_yz_8TeV_400_1001_0ratiocomp43042);
   
   grae->Draw("p1");
   Double_t xAxis36[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *zj_yz_8TeV_400_1001_0ratiocomp0_copy__36 = new TH1F("zj_yz_8TeV_400_1001_0ratiocomp0_copy__36","z_y",4, xAxis36);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetBinContent(1,1);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetBinContent(2,1);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetBinContent(3,1);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetBinContent(4,1);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetBinContent(5,0.4349621);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetBinError(1,0.06244019);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetBinError(2,0.05233856);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetBinError(3,0.05775547);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetBinError(4,0.07263422);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetBinError(5,0.03159313);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetMinimum(0.51);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetMaximum(1.49);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetEntries(13);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetDirectory(0);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetLineColor(ci);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetMarkerColor(ci);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->SetMarkerStyle(0);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetXaxis()->SetTitle("#it{y^{Z}}");
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetXaxis()->SetNdivisions(4);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetXaxis()->SetLabelFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetXaxis()->SetLabelOffset(0.02);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetXaxis()->SetLabelSize(0.05);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetXaxis()->SetTitleSize(0.06);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetXaxis()->SetTitleFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetYaxis()->SetTitle("Ratio");
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetYaxis()->CenterTitle(true);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetYaxis()->SetNdivisions(505);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetYaxis()->SetLabelFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetYaxis()->SetLabelSize(0.05);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetYaxis()->SetTitleSize(0.06);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetYaxis()->SetTickLength(0.12325);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetYaxis()->SetTitleFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetZaxis()->SetLabelFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetZaxis()->SetLabelSize(0.05);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetZaxis()->SetTitleSize(0.06);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->GetZaxis()->SetTitleFont(132);
   zj_yz_8TeV_400_1001_0ratiocomp0_copy__36->Draw("sameaxis");
   lowerPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig6r.C <==
void zj_dphi_8TeV_log()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Tue Apr 26 15:29:39 2016) by ROOT version6.04/10
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0.16);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottomPad
   TPad *bottomPad = new TPad("bottomPad", "bottomPad",0.005,0.05,0.995,0.995);
   bottomPad->Draw();
   bottomPad->cd();
   bottomPad->Range(0,0,1,1);
   bottomPad->SetFillColor(0);
   bottomPad->SetFillStyle(4000);
   bottomPad->SetBorderMode(0);
   bottomPad->SetBorderSize(2);
   bottomPad->SetTickx(1);
   bottomPad->SetTicky(1);
   bottomPad->SetLeftMargin(0.14);
   bottomPad->SetRightMargin(0.05);
   bottomPad->SetTopMargin(0.05);
   bottomPad->SetBottomMargin(0.16);
   bottomPad->SetFrameLineWidth(2);
   bottomPad->SetFrameBorderMode(0);
   bottomPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(-0.5429913,-2.062865,3.335518,1.327192);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetLogy();
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.33);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   
   TH1F *z_dphi_toterr__37 = new TH1F("z_dphi_toterr__37","z_dphi",6,0,3.141593);
   z_dphi_toterr__37->SetBinContent(1,0.261202);
   z_dphi_toterr__37->SetBinContent(2,0.3162337);
   z_dphi_toterr__37->SetBinContent(3,0.3852335);
   z_dphi_toterr__37->SetBinContent(4,0.7150939);
   z_dphi_toterr__37->SetBinContent(5,1.796506);
   z_dphi_toterr__37->SetBinContent(6,7.258657);
   z_dphi_toterr__37->SetBinContent(7,3.800624);
   z_dphi_toterr__37->SetBinError(1,0.03375302);
   z_dphi_toterr__37->SetBinError(2,0.03634611);
   z_dphi_toterr__37->SetBinError(3,0.0427511);
   z_dphi_toterr__37->SetBinError(4,0.05747346);
   z_dphi_toterr__37->SetBinError(5,0.1278198);
   z_dphi_toterr__37->SetBinError(6,0.3295685);
   z_dphi_toterr__37->SetBinError(7,0.1725617);
   z_dphi_toterr__37->SetEntries(14);
   z_dphi_toterr__37->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   z_dphi_toterr__37->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   z_dphi_toterr__37->SetLineColor(ci);
   z_dphi_toterr__37->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   z_dphi_toterr__37->SetMarkerColor(ci);
   z_dphi_toterr__37->SetMarkerStyle(0);
   z_dphi_toterr__37->GetXaxis()->SetNdivisions(4);
   z_dphi_toterr__37->GetXaxis()->SetLabelFont(132);
   z_dphi_toterr__37->GetXaxis()->SetLabelOffset(999);
   z_dphi_toterr__37->GetXaxis()->SetLabelSize(0);
   z_dphi_toterr__37->GetXaxis()->SetTitleSize(0.06);
   z_dphi_toterr__37->GetXaxis()->SetTitleFont(132);
   z_dphi_toterr__37->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d|#Delta#it{#phi} [pb/rad]");
   z_dphi_toterr__37->GetYaxis()->SetLabelFont(132);
   z_dphi_toterr__37->GetYaxis()->SetLabelSize(0.05);
   z_dphi_toterr__37->GetYaxis()->SetTitleSize(0.06);
   z_dphi_toterr__37->GetYaxis()->SetTitleFont(132);
   z_dphi_toterr__37->GetZaxis()->SetLabelFont(132);
   z_dphi_toterr__37->GetZaxis()->SetLabelSize(0.05);
   z_dphi_toterr__37->GetZaxis()->SetTitleSize(0.06);
   z_dphi_toterr__37->GetZaxis()->SetTitleFont(132);
   z_dphi_toterr__37->Draw("e2");
   
   TH1F *z_dphi_staterr__38 = new TH1F("z_dphi_staterr__38","z_dphi",6,0,3.141593);
   z_dphi_staterr__38->SetBinContent(1,0.261202);
   z_dphi_staterr__38->SetBinContent(2,0.3162337);
   z_dphi_staterr__38->SetBinContent(3,0.3852335);
   z_dphi_staterr__38->SetBinContent(4,0.7150939);
   z_dphi_staterr__38->SetBinContent(5,1.796506);
   z_dphi_staterr__38->SetBinContent(6,7.258657);
   z_dphi_staterr__38->SetBinContent(7,3.800624);
   z_dphi_staterr__38->SetBinError(1,0.01764622);
   z_dphi_staterr__38->SetBinError(2,0.01951211);
   z_dphi_staterr__38->SetBinError(3,0.02108379);
   z_dphi_staterr__38->SetBinError(4,0.03021233);
   z_dphi_staterr__38->SetBinError(5,0.04899558);
   z_dphi_staterr__38->SetBinError(6,0.1002775);
   z_dphi_staterr__38->SetBinError(7,0.05250516);
   z_dphi_staterr__38->SetEntries(14);
   z_dphi_staterr__38->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   z_dphi_staterr__38->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   z_dphi_staterr__38->SetLineColor(ci);
   z_dphi_staterr__38->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   z_dphi_staterr__38->SetMarkerColor(ci);
   z_dphi_staterr__38->SetMarkerStyle(0);
   z_dphi_staterr__38->GetXaxis()->SetNdivisions(4);
   z_dphi_staterr__38->GetXaxis()->SetLabelFont(132);
   z_dphi_staterr__38->GetXaxis()->SetLabelOffset(999);
   z_dphi_staterr__38->GetXaxis()->SetLabelSize(0);
   z_dphi_staterr__38->GetXaxis()->SetTitleSize(0.06);
   z_dphi_staterr__38->GetXaxis()->SetTitleFont(132);
   z_dphi_staterr__38->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d|#Delta#it{#phi} [pb/rad]");
   z_dphi_staterr__38->GetYaxis()->SetLabelFont(132);
   z_dphi_staterr__38->GetYaxis()->SetLabelSize(0.05);
   z_dphi_staterr__38->GetYaxis()->SetTitleSize(0.06);
   z_dphi_staterr__38->GetYaxis()->SetTitleFont(132);
   z_dphi_staterr__38->GetZaxis()->SetLabelFont(132);
   z_dphi_staterr__38->GetZaxis()->SetLabelSize(0.05);
   z_dphi_staterr__38->GetZaxis()->SetTitleSize(0.06);
   z_dphi_staterr__38->GetZaxis()->SetTitleFont(132);
   z_dphi_staterr__38->Draw("e2same");
   
   Double_t dphi_toterrs_fx3043[6] = {
   0.3403392,
   0.863938,
   1.387537,
   1.911136,
   2.434734,
   2.958333};
   Double_t dphi_toterrs_fy3043[6] = {
   0.1926519,
   0.2207154,
   0.3546338,
   0.6864677,
   2.01515,
   7.779723};
   Double_t dphi_toterrs_felx3043[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t dphi_toterrs_fely3043[6] = {
   0.03415733,
   0.03577312,
   0.05682396,
   0.09598937,
   0.1897309,
   0.5023379};
   Double_t dphi_toterrs_fehx3043[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t dphi_toterrs_fehy3043[6] = {
   0.04673612,
   0.05211068,
   0.07287587,
   0.1207667,
   0.143423,
   0.3949306};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(6,dphi_toterrs_fx3043,dphi_toterrs_fy3043,dphi_toterrs_felx3043,dphi_toterrs_fehx3043,dphi_toterrs_fely3043,dphi_toterrs_fehy3043);
   grae->SetName("dphi_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_dphi_toterrs3043 = new TH1F("Graph_dphi_toterrs3043","",100,0.07853982,3.220132);
   Graph_dphi_toterrs3043->SetMinimum(0.1426451);
   Graph_dphi_toterrs3043->SetMaximum(8.976269);
   Graph_dphi_toterrs3043->SetDirectory(0);
   Graph_dphi_toterrs3043->SetStats(0);
   Graph_dphi_toterrs3043->SetLineWidth(2);
   Graph_dphi_toterrs3043->SetMarkerStyle(0);
   Graph_dphi_toterrs3043->GetXaxis()->SetNdivisions(4);
   Graph_dphi_toterrs3043->GetXaxis()->SetLabelFont(132);
   Graph_dphi_toterrs3043->GetXaxis()->SetLabelOffset(999);
   Graph_dphi_toterrs3043->GetXaxis()->SetLabelSize(0);
   Graph_dphi_toterrs3043->GetXaxis()->SetTitleSize(0.06);
   Graph_dphi_toterrs3043->GetXaxis()->SetTitleFont(132);
   Graph_dphi_toterrs3043->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d|#Delta#it{#phi} [pb/rad]");
   Graph_dphi_toterrs3043->GetYaxis()->SetLabelFont(132);
   Graph_dphi_toterrs3043->GetYaxis()->SetLabelSize(0.05);
   Graph_dphi_toterrs3043->GetYaxis()->SetTitleSize(0.06);
   Graph_dphi_toterrs3043->GetYaxis()->SetTitleFont(132);
   Graph_dphi_toterrs3043->GetZaxis()->SetLabelFont(132);
   Graph_dphi_toterrs3043->GetZaxis()->SetLabelSize(0.05);
   Graph_dphi_toterrs3043->GetZaxis()->SetTitleSize(0.06);
   Graph_dphi_toterrs3043->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dphi_toterrs3043);
   
   grae->Draw("p1p");
   
   Double_t _fx3044[6] = {
   0.3403392,
   0.863938,
   1.387537,
   1.911136,
   2.434734,
   2.958333};
   Double_t _fy3044[6] = {
   0.1926519,
   0.2207154,
   0.3546338,
   0.6864677,
   2.01515,
   7.779723};
   Double_t _felx3044[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fely3044[6] = {
   0.02873042,
   0.03223617,
   0.04948444,
   0.07740101,
   0.1117696,
   0.3251484};
   Double_t _fehx3044[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fehy3044[6] = {
   0.03948655,
   0.04420709,
   0.06698785,
   0.1028379,
   0.1104173,
   0.2636435};
   grae = new TGraphAsymmErrors(6,_fx3044,_fy3044,_felx3044,_fehx3044,_fely3044,_fehy3044);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3044 = new TH1F("Graph_Graph3044","",100,0.07853982,3.220132);
   Graph_Graph3044->SetMinimum(0.1475293);
   Graph_Graph3044->SetMaximum(8.831311);
   Graph_Graph3044->SetDirectory(0);
   Graph_Graph3044->SetStats(0);
   Graph_Graph3044->SetLineWidth(2);
   Graph_Graph3044->SetMarkerStyle(0);
   Graph_Graph3044->GetXaxis()->SetNdivisions(4);
   Graph_Graph3044->GetXaxis()->SetLabelFont(132);
   Graph_Graph3044->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3044->GetXaxis()->SetLabelSize(0);
   Graph_Graph3044->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3044->GetXaxis()->SetTitleFont(132);
   Graph_Graph3044->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d|#Delta#it{#phi} [pb/rad]");
   Graph_Graph3044->GetYaxis()->SetLabelFont(132);
   Graph_Graph3044->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3044->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3044->GetYaxis()->SetTitleFont(132);
   Graph_Graph3044->GetZaxis()->SetLabelFont(132);
   Graph_Graph3044->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3044->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3044->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3044);
   
   grae->Draw("p1p");
   
   Double_t dphi_toterrs_fx3045[6] = {
   0.1832596,
   0.7068583,
   1.230457,
   1.754056,
   2.277655,
   2.801253};
   Double_t dphi_toterrs_fy3045[6] = {
   0.3071206,
   0.3788296,
   0.5235754,
   0.9026085,
   2.09773,
   8.042891};
   Double_t dphi_toterrs_felx3045[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t dphi_toterrs_fely3045[6] = {
   0.03223837,
   0.05049376,
   0.0513308,
   0.07859791,
   0.1671821,
   0.6048482};
   Double_t dphi_toterrs_fehx3045[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t dphi_toterrs_fehy3045[6] = {
   0.05069997,
   0.04670219,
   0.05741781,
   0.0972528,
   0.2140117,
   0.6377428};
   grae = new TGraphAsymmErrors(6,dphi_toterrs_fx3045,dphi_toterrs_fy3045,dphi_toterrs_felx3045,dphi_toterrs_fehx3045,dphi_toterrs_fely3045,dphi_toterrs_fehy3045);
   grae->SetName("dphi_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_dphi_toterrs3045 = new TH1F("Graph_dphi_toterrs3045","",100,0,3.063053);
   Graph_dphi_toterrs3045->SetMinimum(0.247394);
   Graph_dphi_toterrs3045->SetMaximum(9.521209);
   Graph_dphi_toterrs3045->SetDirectory(0);
   Graph_dphi_toterrs3045->SetStats(0);
   Graph_dphi_toterrs3045->SetLineWidth(2);
   Graph_dphi_toterrs3045->SetMarkerStyle(0);
   Graph_dphi_toterrs3045->GetXaxis()->SetNdivisions(4);
   Graph_dphi_toterrs3045->GetXaxis()->SetLabelFont(132);
   Graph_dphi_toterrs3045->GetXaxis()->SetLabelOffset(999);
   Graph_dphi_toterrs3045->GetXaxis()->SetLabelSize(0);
   Graph_dphi_toterrs3045->GetXaxis()->SetTitleSize(0.06);
   Graph_dphi_toterrs3045->GetXaxis()->SetTitleFont(132);
   Graph_dphi_toterrs3045->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d|#Delta#it{#phi} [pb/rad]");
   Graph_dphi_toterrs3045->GetYaxis()->SetLabelFont(132);
   Graph_dphi_toterrs3045->GetYaxis()->SetLabelSize(0.05);
   Graph_dphi_toterrs3045->GetYaxis()->SetTitleSize(0.06);
   Graph_dphi_toterrs3045->GetYaxis()->SetTitleFont(132);
   Graph_dphi_toterrs3045->GetZaxis()->SetLabelFont(132);
   Graph_dphi_toterrs3045->GetZaxis()->SetLabelSize(0.05);
   Graph_dphi_toterrs3045->GetZaxis()->SetTitleSize(0.06);
   Graph_dphi_toterrs3045->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dphi_toterrs3045);
   
   grae->Draw("p1p");
   
   Double_t _fx3046[6] = {
   0.1832596,
   0.7068583,
   1.230457,
   1.754056,
   2.277655,
   2.801253};
   Double_t _fy3046[6] = {
   0.3071206,
   0.3788296,
   0.5235754,
   0.9026085,
   2.09773,
   8.042891};
   Double_t _felx3046[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fely3046[6] = {
   0.02710968,
   0.03295216,
   0.04124188,
   0.06402796,
   0.1338949,
   0.4694553};
   Double_t _fehx3046[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fehy3046[6] = {
   0.03469016,
   0.04020747,
   0.048986,
   0.07362466,
   0.1488417,
   0.5027875};
   grae = new TGraphAsymmErrors(6,_fx3046,_fy3046,_felx3046,_fehx3046,_fely3046,_fehy3046);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3046 = new TH1F("Graph_Graph3046","",100,0,3.063053);
   Graph_Graph3046->SetMinimum(0.2520099);
   Graph_Graph3046->SetMaximum(9.372245);
   Graph_Graph3046->SetDirectory(0);
   Graph_Graph3046->SetStats(0);
   Graph_Graph3046->SetLineWidth(2);
   Graph_Graph3046->SetMarkerStyle(0);
   Graph_Graph3046->GetXaxis()->SetNdivisions(4);
   Graph_Graph3046->GetXaxis()->SetLabelFont(132);
   Graph_Graph3046->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3046->GetXaxis()->SetLabelSize(0);
   Graph_Graph3046->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3046->GetXaxis()->SetTitleFont(132);
   Graph_Graph3046->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d|#Delta#it{#phi} [pb/rad]");
   Graph_Graph3046->GetYaxis()->SetLabelFont(132);
   Graph_Graph3046->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3046->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3046->GetYaxis()->SetTitleFont(132);
   Graph_Graph3046->GetZaxis()->SetLabelFont(132);
   Graph_Graph3046->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3046->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3046->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3046);
   
   grae->Draw("p1p");
   
   TLegend *leg = new TLegend(0.2,0.57,0.5,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_stat","Data_{stat}","f");

   ci = TColor::GetColor("#ff9933");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("data_tot","Data_{tot}","f");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("powheg_temp","POWHEG","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("amcatnlo_temp","aMC@NLO","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.8,0.55,0.95,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 8 TeV");
   pt->Draw();
   
   TH1F *z_dphi_toterr_copy__39 = new TH1F("z_dphi_toterr_copy__39","z_dphi",6,0,3.141593);
   z_dphi_toterr_copy__39->SetBinContent(1,0.261202);
   z_dphi_toterr_copy__39->SetBinContent(2,0.3162337);
   z_dphi_toterr_copy__39->SetBinContent(3,0.3852335);
   z_dphi_toterr_copy__39->SetBinContent(4,0.7150939);
   z_dphi_toterr_copy__39->SetBinContent(5,1.796506);
   z_dphi_toterr_copy__39->SetBinContent(6,7.258657);
   z_dphi_toterr_copy__39->SetBinContent(7,3.800624);
   z_dphi_toterr_copy__39->SetBinError(1,0.03375302);
   z_dphi_toterr_copy__39->SetBinError(2,0.03634611);
   z_dphi_toterr_copy__39->SetBinError(3,0.0427511);
   z_dphi_toterr_copy__39->SetBinError(4,0.05747346);
   z_dphi_toterr_copy__39->SetBinError(5,0.1278198);
   z_dphi_toterr_copy__39->SetBinError(6,0.3295685);
   z_dphi_toterr_copy__39->SetBinError(7,0.1725617);
   z_dphi_toterr_copy__39->SetEntries(14);
   z_dphi_toterr_copy__39->SetDirectory(0);
   z_dphi_toterr_copy__39->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   z_dphi_toterr_copy__39->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   z_dphi_toterr_copy__39->SetLineColor(ci);
   z_dphi_toterr_copy__39->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   z_dphi_toterr_copy__39->SetMarkerColor(ci);
   z_dphi_toterr_copy__39->SetMarkerStyle(0);
   z_dphi_toterr_copy__39->GetXaxis()->SetNdivisions(4);
   z_dphi_toterr_copy__39->GetXaxis()->SetLabelFont(132);
   z_dphi_toterr_copy__39->GetXaxis()->SetLabelOffset(999);
   z_dphi_toterr_copy__39->GetXaxis()->SetLabelSize(0);
   z_dphi_toterr_copy__39->GetXaxis()->SetTitleSize(0.06);
   z_dphi_toterr_copy__39->GetXaxis()->SetTitleFont(132);
   z_dphi_toterr_copy__39->GetYaxis()->SetTitle("d#sigma(#it{Zj})/d|#Delta#it{#phi} [pb/rad]");
   z_dphi_toterr_copy__39->GetYaxis()->SetLabelFont(132);
   z_dphi_toterr_copy__39->GetYaxis()->SetLabelSize(0.05);
   z_dphi_toterr_copy__39->GetYaxis()->SetTitleSize(0.06);
   z_dphi_toterr_copy__39->GetYaxis()->SetTitleFont(132);
   z_dphi_toterr_copy__39->GetZaxis()->SetLabelFont(132);
   z_dphi_toterr_copy__39->GetZaxis()->SetLabelSize(0.05);
   z_dphi_toterr_copy__39->GetZaxis()->SetTitleSize(0.06);
   z_dphi_toterr_copy__39->GetZaxis()->SetTitleFont(132);
   z_dphi_toterr_copy__39->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.05,0.995,0.995);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(-0.5429913,-0.4371795,3.335518,5.614103);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(2);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   lowerPad->SetLeftMargin(0.14);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetTopMargin(0.665);
   lowerPad->SetBottomMargin(0.14);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   
   TH1F *zj_dphi_8TeV_log_400_1001_0ratiocomp0__40 = new TH1F("zj_dphi_8TeV_log_400_1001_0ratiocomp0__40","z_dphi",6,0,3.141593);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetBinContent(1,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetBinContent(2,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetBinContent(3,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetBinContent(4,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetBinContent(5,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetBinContent(6,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetBinContent(7,3.800624);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetBinError(1,0.1292219);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetBinError(2,0.1149343);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetBinError(3,0.1109745);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetBinError(4,0.08037191);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetBinError(5,0.07114914);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetBinError(6,0.04540351);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetBinError(7,0.1725617);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetMinimum(0.41);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetMaximum(1.59);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetEntries(20);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetLineColor(ci);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetMarkerColor(ci);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->SetMarkerStyle(0);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetXaxis()->SetTitle("|#Delta#it{#phi}| [rad]");
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetXaxis()->SetNdivisions(4);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetXaxis()->SetLabelFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetXaxis()->SetLabelOffset(0.02);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetXaxis()->SetLabelSize(0.05);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetXaxis()->SetTitleSize(0.06);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetXaxis()->SetTitleFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetYaxis()->SetTitle("Ratio");
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetYaxis()->CenterTitle(true);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetYaxis()->SetNdivisions(505);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetYaxis()->SetLabelFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetYaxis()->SetLabelSize(0.05);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetYaxis()->SetTitleSize(0.06);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetYaxis()->SetTickLength(0.12325);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetYaxis()->SetTitleFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetZaxis()->SetLabelFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetZaxis()->SetLabelSize(0.05);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetZaxis()->SetTitleSize(0.06);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->GetZaxis()->SetTitleFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0__40->Draw("e2");
   
   TH1F *zj_dphi_8TeV_log_400_1001_0ratiocomp1__41 = new TH1F("zj_dphi_8TeV_log_400_1001_0ratiocomp1__41","z_dphi",6,0,3.141593);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetBinContent(1,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetBinContent(2,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetBinContent(3,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetBinContent(4,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetBinContent(5,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetBinContent(6,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetBinContent(7,3.800624);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetBinError(1,0.06755777);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetBinError(2,0.06170157);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetBinError(3,0.0547299);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetBinError(4,0.04224946);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetBinError(5,0.02727271);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetBinError(6,0.01381488);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetBinError(7,0.05250516);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetMinimum(0.41);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetMaximum(1.59);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetEntries(20);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetLineColor(ci);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetMarkerColor(ci);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->SetMarkerStyle(0);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetXaxis()->SetTitle("|#Delta#it{#phi}| [rad]");
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetXaxis()->SetNdivisions(4);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetXaxis()->SetLabelFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetXaxis()->SetLabelOffset(0.02);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetXaxis()->SetLabelSize(0.05);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetXaxis()->SetTitleSize(0.06);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetXaxis()->SetTitleFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetYaxis()->SetTitle("Ratio");
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetYaxis()->CenterTitle(true);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetYaxis()->SetNdivisions(505);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetYaxis()->SetLabelFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetYaxis()->SetLabelSize(0.05);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetYaxis()->SetTitleSize(0.06);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetYaxis()->SetTickLength(0.12325);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetYaxis()->SetTitleFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetZaxis()->SetLabelFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetZaxis()->SetLabelSize(0.05);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetZaxis()->SetTitleSize(0.06);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->GetZaxis()->SetTitleFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp1__41->Draw("e2same");
   
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp2_fx3047[6] = {
   0.3403392,
   0.863938,
   1.387537,
   1.911136,
   2.434734,
   2.958333};
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp2_fy3047[6] = {
   0.7375589,
   0.6979502,
   0.9205685,
   0.9599686,
   1.121705,
   1.071786};
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp2_felx3047[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp2_fely3047[6] = {
   0.1307698,
   0.1131224,
   0.1475052,
   0.1342332,
   0.1056111,
   0.06920535};
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp2_fehx3047[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp2_fehy3047[6] = {
   0.1789271,
   0.1647854,
   0.1891732,
   0.1688822,
   0.07983441,
   0.05440822};
   grae = new TGraphAsymmErrors(6,zj_dphi_8TeV_log_400_1001_0ratiocomp2_fx3047,zj_dphi_8TeV_log_400_1001_0ratiocomp2_fy3047,zj_dphi_8TeV_log_400_1001_0ratiocomp2_felx3047,zj_dphi_8TeV_log_400_1001_0ratiocomp2_fehx3047,zj_dphi_8TeV_log_400_1001_0ratiocomp2_fely3047,zj_dphi_8TeV_log_400_1001_0ratiocomp2_fehy3047);
   grae->SetName("zj_dphi_8TeV_log_400_1001_0ratiocomp2");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047 = new TH1F("Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047","",100,0.07853982,3.220132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->SetMinimum(0.41);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->SetMaximum(1.59);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->SetDirectory(0);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->SetStats(0);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->SetLineWidth(2);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->SetMarkerStyle(0);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetXaxis()->SetTitle("|#Delta#it{#phi}| [rad]");
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetXaxis()->SetNdivisions(4);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetXaxis()->SetLabelFont(132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetXaxis()->SetLabelOffset(0.02);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetXaxis()->SetLabelSize(0.05);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetXaxis()->SetTitleSize(0.06);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetXaxis()->SetTitleFont(132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetYaxis()->SetTitle("Ratio");
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetYaxis()->CenterTitle(true);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetYaxis()->SetNdivisions(505);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetYaxis()->SetLabelFont(132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetYaxis()->SetLabelSize(0.05);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetYaxis()->SetTitleSize(0.06);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetYaxis()->SetTitleFont(132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetZaxis()->SetLabelFont(132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetZaxis()->SetLabelSize(0.05);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetZaxis()->SetTitleSize(0.06);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp23047);
   
   grae->Draw("p1");
   
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp3_fx3048[6] = {
   0.3403392,
   0.863938,
   1.387537,
   1.911136,
   2.434734,
   2.958333};
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp3_fy3048[6] = {
   0.7375589,
   0.6979502,
   0.9205685,
   0.9599686,
   1.121705,
   1.071786};
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp3_felx3048[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp3_fely3048[6] = {
   0.1099931,
   0.1019378,
   0.1284531,
   0.1082389,
   0.06221498,
   0.04479457};
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp3_fehx3048[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp3_fehy3048[6] = {
   0.1511724,
   0.1397925,
   0.1738889,
   0.1438103,
   0.06146226,
   0.03632125};
   grae = new TGraphAsymmErrors(6,zj_dphi_8TeV_log_400_1001_0ratiocomp3_fx3048,zj_dphi_8TeV_log_400_1001_0ratiocomp3_fy3048,zj_dphi_8TeV_log_400_1001_0ratiocomp3_felx3048,zj_dphi_8TeV_log_400_1001_0ratiocomp3_fehx3048,zj_dphi_8TeV_log_400_1001_0ratiocomp3_fely3048,zj_dphi_8TeV_log_400_1001_0ratiocomp3_fehy3048);
   grae->SetName("zj_dphi_8TeV_log_400_1001_0ratiocomp3");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048 = new TH1F("Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048","",100,0.07853982,3.220132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->SetMinimum(0.41);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->SetMaximum(1.59);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->SetDirectory(0);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->SetStats(0);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->SetLineWidth(2);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->SetMarkerStyle(0);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetXaxis()->SetTitle("|#Delta#it{#phi}| [rad]");
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetXaxis()->SetNdivisions(4);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetXaxis()->SetLabelFont(132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetXaxis()->SetLabelOffset(0.02);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetXaxis()->SetLabelSize(0.05);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetXaxis()->SetTitleSize(0.06);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetXaxis()->SetTitleFont(132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetYaxis()->SetTitle("Ratio");
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetYaxis()->CenterTitle(true);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetYaxis()->SetNdivisions(505);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetYaxis()->SetLabelFont(132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetYaxis()->SetLabelSize(0.05);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetYaxis()->SetTitleSize(0.06);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetYaxis()->SetTitleFont(132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetZaxis()->SetLabelFont(132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetZaxis()->SetLabelSize(0.05);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetZaxis()->SetTitleSize(0.06);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp33048);
   
   grae->Draw("p1");
   
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp4_fx3049[6] = {
   0.1832596,
   0.7068583,
   1.230457,
   1.754056,
   2.277655,
   2.801253};
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp4_fy3049[6] = {
   1.175797,
   1.197942,
   1.359112,
   1.262224,
   1.167673,
   1.108041};
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp4_felx3049[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp4_fely3049[6] = {
   0.1234231,
   0.1596723,
   0.1332459,
   0.1099127,
   0.09305962,
   0.08332785};
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp4_fehx3049[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t zj_dphi_8TeV_log_400_1001_0ratiocomp4_fehy3049[6] = {
   0.1941025,
   0.1476825,
   0.1490468,
   0.136,
   0.1191266,
   0.08785962};
   grae = new TGraphAsymmErrors(6,zj_dphi_8TeV_log_400_1001_0ratiocomp4_fx3049,zj_dphi_8TeV_log_400_1001_0ratiocomp4_fy3049,zj_dphi_8TeV_log_400_1001_0ratiocomp4_felx3049,zj_dphi_8TeV_log_400_1001_0ratiocomp4_fehx3049,zj_dphi_8TeV_log_400_1001_0ratiocomp4_fely3049,zj_dphi_8TeV_log_400_1001_0ratiocomp4_fehy3049);
   grae->SetName("zj_dphi_8TeV_log_400_1001_0ratiocomp4");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049 = new TH1F("Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049","",100,0,3.063053);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->SetMinimum(0.41);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->SetMaximum(1.59);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->SetDirectory(0);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->SetStats(0);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->SetLineWidth(2);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->SetMarkerStyle(0);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetXaxis()->SetTitle("|#Delta#it{#phi}| [rad]");
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetXaxis()->SetNdivisions(4);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetXaxis()->SetLabelFont(132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetXaxis()->SetLabelOffset(0.02);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetXaxis()->SetLabelSize(0.05);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetXaxis()->SetTitleSize(0.06);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetXaxis()->SetTitleFont(132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetYaxis()->SetTitle("Ratio");
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetYaxis()->CenterTitle(true);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetYaxis()->SetNdivisions(505);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetYaxis()->SetLabelFont(132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetYaxis()->SetLabelSize(0.05);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetYaxis()->SetTitleSize(0.06);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetYaxis()->SetTitleFont(132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetZaxis()->SetLabelFont(132);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetZaxis()->SetLabelSize(0.05);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetZaxis()->SetTitleSize(0.06);
   Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_zj_dphi_8TeV_log_400_1001_0ratiocomp43049);
   
   grae->Draw("p1");
   
   TH1F *zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42 = new TH1F("zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42","z_dphi",6,0,3.141593);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetBinContent(1,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetBinContent(2,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetBinContent(3,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetBinContent(4,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetBinContent(5,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetBinContent(6,1);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetBinContent(7,3.800624);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetBinError(1,0.1292219);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetBinError(2,0.1149343);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetBinError(3,0.1109745);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetBinError(4,0.08037191);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetBinError(5,0.07114914);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetBinError(6,0.04540351);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetBinError(7,0.1725617);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetMinimum(0.41);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetMaximum(1.59);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetEntries(20);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetDirectory(0);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetLineColor(ci);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetMarkerColor(ci);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->SetMarkerStyle(0);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetXaxis()->SetTitle("|#Delta#it{#phi}| [rad]");
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetXaxis()->SetNdivisions(4);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetXaxis()->SetLabelFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetXaxis()->SetLabelOffset(0.02);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetXaxis()->SetLabelSize(0.05);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetXaxis()->SetTitleSize(0.06);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetXaxis()->SetTitleFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetYaxis()->SetTitle("Ratio");
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetYaxis()->CenterTitle(true);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetYaxis()->SetNdivisions(505);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetYaxis()->SetLabelFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetYaxis()->SetLabelSize(0.05);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetYaxis()->SetTitleSize(0.06);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetYaxis()->SetTickLength(0.12325);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetYaxis()->SetTitleFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetZaxis()->SetLabelFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetZaxis()->SetLabelSize(0.05);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetZaxis()->SetTitleSize(0.06);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->GetZaxis()->SetTitleFont(132);
   zj_dphi_8TeV_log_400_1001_0ratiocomp0_copy__42->Draw("sameaxis");
   lowerPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig7l.C <==
void wj_ratio_eta_8TeV()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Thu Apr 28 10:18:24 2016) by ROOT version6.04/10
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0.16);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottomPad
   TPad *bottomPad = new TPad("bottomPad", "bottomPad",0.005,0.05,0.995,0.995);
   bottomPad->Draw();
   bottomPad->cd();
   bottomPad->Range(0,0,1,1);
   bottomPad->SetFillColor(0);
   bottomPad->SetFillStyle(4000);
   bottomPad->SetBorderMode(0);
   bottomPad->SetBorderSize(2);
   bottomPad->SetTickx(1);
   bottomPad->SetTicky(1);
   bottomPad->SetLeftMargin(0.14);
   bottomPad->SetRightMargin(0.05);
   bottomPad->SetTopMargin(0.05);
   bottomPad->SetBottomMargin(0.16);
   bottomPad->SetFrameLineWidth(2);
   bottomPad->SetFrameBorderMode(0);
   bottomPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(1.567901,-1.847581,4.654321,3.781452);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.33);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   Double_t xAxis160[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *w_r_eta_toterr__190 = new TH1F("w_r_eta_toterr__190","w_eta",4, xAxis160);
   w_r_eta_toterr__190->SetBinContent(1,2.19025);
   w_r_eta_toterr__190->SetBinContent(2,1.898889);
   w_r_eta_toterr__190->SetBinContent(3,1.529143);
   w_r_eta_toterr__190->SetBinContent(4,0.9650988);
   w_r_eta_toterr__190->SetBinContent(5,0.9650988);
   w_r_eta_toterr__190->SetBinError(1,0.07464207);
   w_r_eta_toterr__190->SetBinError(2,0.0660939);
   w_r_eta_toterr__190->SetBinError(3,0.06010184);
   w_r_eta_toterr__190->SetBinError(4,0.06616402);
   w_r_eta_toterr__190->SetBinError(5,0.06616402);
   w_r_eta_toterr__190->SetMinimum(0.01);
   w_r_eta_toterr__190->SetMaximum(3.5);
   w_r_eta_toterr__190->SetEntries(6);
   w_r_eta_toterr__190->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   w_r_eta_toterr__190->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   w_r_eta_toterr__190->SetLineColor(ci);
   w_r_eta_toterr__190->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   w_r_eta_toterr__190->SetMarkerColor(ci);
   w_r_eta_toterr__190->SetMarkerStyle(0);
   w_r_eta_toterr__190->GetXaxis()->SetRange(1,4);
   w_r_eta_toterr__190->GetXaxis()->SetNdivisions(4);
   w_r_eta_toterr__190->GetXaxis()->SetLabelFont(132);
   w_r_eta_toterr__190->GetXaxis()->SetLabelOffset(999);
   w_r_eta_toterr__190->GetXaxis()->SetLabelSize(0);
   w_r_eta_toterr__190->GetXaxis()->SetTitleSize(0.06);
   w_r_eta_toterr__190->GetXaxis()->SetTitleFont(132);
   w_r_eta_toterr__190->GetYaxis()->SetTitle("R_{#it{W}^{#pm}}");
   w_r_eta_toterr__190->GetYaxis()->SetLabelFont(132);
   w_r_eta_toterr__190->GetYaxis()->SetLabelSize(0.05);
   w_r_eta_toterr__190->GetYaxis()->SetTitleSize(0.06);
   w_r_eta_toterr__190->GetYaxis()->SetTitleFont(132);
   w_r_eta_toterr__190->GetZaxis()->SetLabelFont(132);
   w_r_eta_toterr__190->GetZaxis()->SetLabelSize(0.05);
   w_r_eta_toterr__190->GetZaxis()->SetTitleSize(0.06);
   w_r_eta_toterr__190->GetZaxis()->SetTitleFont(132);
   w_r_eta_toterr__190->Draw("e2");
   Double_t xAxis161[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *w_r_eta_staterr__191 = new TH1F("w_r_eta_staterr__191","w_eta",4, xAxis161);
   w_r_eta_staterr__191->SetBinContent(1,2.19025);
   w_r_eta_staterr__191->SetBinContent(2,1.898889);
   w_r_eta_staterr__191->SetBinContent(3,1.529143);
   w_r_eta_staterr__191->SetBinContent(4,0.9650988);
   w_r_eta_staterr__191->SetBinContent(5,0.9650988);
   w_r_eta_staterr__191->SetBinError(1,0.02689882);
   w_r_eta_staterr__191->SetBinError(2,0.02202789);
   w_r_eta_staterr__191->SetBinError(3,0.02055473);
   w_r_eta_staterr__191->SetBinError(4,0.01726767);
   w_r_eta_staterr__191->SetBinError(5,0.01726767);
   w_r_eta_staterr__191->SetMinimum(0.01);
   w_r_eta_staterr__191->SetMaximum(3.5);
   w_r_eta_staterr__191->SetEntries(6);
   w_r_eta_staterr__191->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   w_r_eta_staterr__191->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   w_r_eta_staterr__191->SetLineColor(ci);
   w_r_eta_staterr__191->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   w_r_eta_staterr__191->SetMarkerColor(ci);
   w_r_eta_staterr__191->SetMarkerStyle(0);
   w_r_eta_staterr__191->GetXaxis()->SetRange(1,4);
   w_r_eta_staterr__191->GetXaxis()->SetNdivisions(4);
   w_r_eta_staterr__191->GetXaxis()->SetLabelFont(132);
   w_r_eta_staterr__191->GetXaxis()->SetLabelOffset(999);
   w_r_eta_staterr__191->GetXaxis()->SetLabelSize(0);
   w_r_eta_staterr__191->GetXaxis()->SetTitleSize(0.06);
   w_r_eta_staterr__191->GetXaxis()->SetTitleFont(132);
   w_r_eta_staterr__191->GetYaxis()->SetTitle("R_{#it{W}^{#pm}}");
   w_r_eta_staterr__191->GetYaxis()->SetLabelFont(132);
   w_r_eta_staterr__191->GetYaxis()->SetLabelSize(0.05);
   w_r_eta_staterr__191->GetYaxis()->SetTitleSize(0.06);
   w_r_eta_staterr__191->GetYaxis()->SetTitleFont(132);
   w_r_eta_staterr__191->GetZaxis()->SetLabelFont(132);
   w_r_eta_staterr__191->GetZaxis()->SetLabelSize(0.05);
   w_r_eta_staterr__191->GetZaxis()->SetTitleSize(0.06);
   w_r_eta_staterr__191->GetZaxis()->SetTitleFont(132);
   w_r_eta_staterr__191->Draw("e2same");
   
   Double_t ratio_eta_toterrs_fx3232[4] = {
   2.325,
   2.825,
   3.325,
   4.15};
   Double_t ratio_eta_toterrs_fy3232[4] = {
   1.9167,
   1.810688,
   1.398955,
   0.9084675};
   Double_t ratio_eta_toterrs_felx3232[4] = {
   0,
   0,
   0,
   0};
   Double_t ratio_eta_toterrs_fely3232[4] = {
   0.0320084,
   0.04428531,
   0.08207213,
   0.07479894};
   Double_t ratio_eta_toterrs_fehx3232[4] = {
   0,
   0,
   0,
   0};
   Double_t ratio_eta_toterrs_fehy3232[4] = {
   0.07412408,
   0.04531405,
   0.06666425,
   0.07666142};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(4,ratio_eta_toterrs_fx3232,ratio_eta_toterrs_fy3232,ratio_eta_toterrs_felx3232,ratio_eta_toterrs_fehx3232,ratio_eta_toterrs_fely3232,ratio_eta_toterrs_fehy3232);
   grae->SetName("ratio_eta_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_ratio_eta_toterrs3232 = new TH1F("Graph_ratio_eta_toterrs3232","",100,2.1425,4.3325);
   Graph_ratio_eta_toterrs3232->SetMinimum(0.01);
   Graph_ratio_eta_toterrs3232->SetMaximum(3.5);
   Graph_ratio_eta_toterrs3232->SetDirectory(0);
   Graph_ratio_eta_toterrs3232->SetStats(0);
   Graph_ratio_eta_toterrs3232->SetLineWidth(2);
   Graph_ratio_eta_toterrs3232->SetMarkerStyle(0);
   Graph_ratio_eta_toterrs3232->GetXaxis()->SetRange(0,101);
   Graph_ratio_eta_toterrs3232->GetXaxis()->SetNdivisions(4);
   Graph_ratio_eta_toterrs3232->GetXaxis()->SetLabelFont(132);
   Graph_ratio_eta_toterrs3232->GetXaxis()->SetLabelOffset(999);
   Graph_ratio_eta_toterrs3232->GetXaxis()->SetLabelSize(0);
   Graph_ratio_eta_toterrs3232->GetXaxis()->SetTitleSize(0.06);
   Graph_ratio_eta_toterrs3232->GetXaxis()->SetTitleFont(132);
   Graph_ratio_eta_toterrs3232->GetYaxis()->SetTitle("R_{#it{W}^{#pm}}");
   Graph_ratio_eta_toterrs3232->GetYaxis()->SetLabelFont(132);
   Graph_ratio_eta_toterrs3232->GetYaxis()->SetLabelSize(0.05);
   Graph_ratio_eta_toterrs3232->GetYaxis()->SetTitleSize(0.06);
   Graph_ratio_eta_toterrs3232->GetYaxis()->SetTitleFont(132);
   Graph_ratio_eta_toterrs3232->GetZaxis()->SetLabelFont(132);
   Graph_ratio_eta_toterrs3232->GetZaxis()->SetLabelSize(0.05);
   Graph_ratio_eta_toterrs3232->GetZaxis()->SetTitleSize(0.06);
   Graph_ratio_eta_toterrs3232->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_ratio_eta_toterrs3232);
   
   grae->Draw("p1p");
   
   Double_t _fx3233[4] = {
   2.325,
   2.825,
   3.325,
   4.15};
   Double_t _fy3233[4] = {
   1.9167,
   1.810688,
   1.398955,
   0.9084675};
   Double_t _felx3233[4] = {
   0,
   0,
   0,
   0};
   Double_t _fely3233[4] = {
   0.01016915,
   0.008714437,
   0.01437879,
   0.004769564};
   Double_t _fehx3233[4] = {
   0,
   0,
   0,
   0};
   Double_t _fehy3233[4] = {
   0.006626129,
   0.01491261,
   0.01178885,
   0.005902946};
   grae = new TGraphAsymmErrors(4,_fx3233,_fy3233,_felx3233,_fehx3233,_fely3233,_fehy3233);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3233 = new TH1F("Graph_Graph3233","",100,2.1425,4.3325);
   Graph_Graph3233->SetMinimum(0.01);
   Graph_Graph3233->SetMaximum(3.5);
   Graph_Graph3233->SetDirectory(0);
   Graph_Graph3233->SetStats(0);
   Graph_Graph3233->SetLineWidth(2);
   Graph_Graph3233->SetMarkerStyle(0);
   Graph_Graph3233->GetXaxis()->SetRange(0,101);
   Graph_Graph3233->GetXaxis()->SetNdivisions(4);
   Graph_Graph3233->GetXaxis()->SetLabelFont(132);
   Graph_Graph3233->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3233->GetXaxis()->SetLabelSize(0);
   Graph_Graph3233->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3233->GetXaxis()->SetTitleFont(132);
   Graph_Graph3233->GetYaxis()->SetTitle("R_{#it{W}^{#pm}}");
   Graph_Graph3233->GetYaxis()->SetLabelFont(132);
   Graph_Graph3233->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3233->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3233->GetYaxis()->SetTitleFont(132);
   Graph_Graph3233->GetZaxis()->SetLabelFont(132);
   Graph_Graph3233->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3233->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3233->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3233);
   
   grae->Draw("p1p");
   
   Double_t ratio_eta_toterrs_fx3234[4] = {
   2.175,
   2.675,
   3.175,
   3.85};
   Double_t ratio_eta_toterrs_fy3234[4] = {
   1.962667,
   1.840368,
   1.472174,
   0.937293};
   Double_t ratio_eta_toterrs_felx3234[4] = {
   0,
   0,
   0,
   0};
   Double_t ratio_eta_toterrs_fely3234[4] = {
   0.02270708,
   0.04032278,
   0.05539104,
   0.05953985};
   Double_t ratio_eta_toterrs_fehx3234[4] = {
   0,
   0,
   0,
   0};
   Double_t ratio_eta_toterrs_fehy3234[4] = {
   0.025816,
   0.03905986,
   0.04917565,
   0.06394863};
   grae = new TGraphAsymmErrors(4,ratio_eta_toterrs_fx3234,ratio_eta_toterrs_fy3234,ratio_eta_toterrs_felx3234,ratio_eta_toterrs_fehx3234,ratio_eta_toterrs_fely3234,ratio_eta_toterrs_fehy3234);
   grae->SetName("ratio_eta_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_ratio_eta_toterrs3234 = new TH1F("Graph_ratio_eta_toterrs3234","",100,2.0075,4.0175);
   Graph_ratio_eta_toterrs3234->SetMinimum(0.01);
   Graph_ratio_eta_toterrs3234->SetMaximum(3.5);
   Graph_ratio_eta_toterrs3234->SetDirectory(0);
   Graph_ratio_eta_toterrs3234->SetStats(0);
   Graph_ratio_eta_toterrs3234->SetLineWidth(2);
   Graph_ratio_eta_toterrs3234->SetMarkerStyle(0);
   Graph_ratio_eta_toterrs3234->GetXaxis()->SetRange(0,101);
   Graph_ratio_eta_toterrs3234->GetXaxis()->SetNdivisions(4);
   Graph_ratio_eta_toterrs3234->GetXaxis()->SetLabelFont(132);
   Graph_ratio_eta_toterrs3234->GetXaxis()->SetLabelOffset(999);
   Graph_ratio_eta_toterrs3234->GetXaxis()->SetLabelSize(0);
   Graph_ratio_eta_toterrs3234->GetXaxis()->SetTitleSize(0.06);
   Graph_ratio_eta_toterrs3234->GetXaxis()->SetTitleFont(132);
   Graph_ratio_eta_toterrs3234->GetYaxis()->SetTitle("R_{#it{W}^{#pm}}");
   Graph_ratio_eta_toterrs3234->GetYaxis()->SetLabelFont(132);
   Graph_ratio_eta_toterrs3234->GetYaxis()->SetLabelSize(0.05);
   Graph_ratio_eta_toterrs3234->GetYaxis()->SetTitleSize(0.06);
   Graph_ratio_eta_toterrs3234->GetYaxis()->SetTitleFont(132);
   Graph_ratio_eta_toterrs3234->GetZaxis()->SetLabelFont(132);
   Graph_ratio_eta_toterrs3234->GetZaxis()->SetLabelSize(0.05);
   Graph_ratio_eta_toterrs3234->GetZaxis()->SetTitleSize(0.06);
   Graph_ratio_eta_toterrs3234->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_ratio_eta_toterrs3234);
   
   grae->Draw("p1p");
   
   Double_t _fx3235[4] = {
   2.175,
   2.675,
   3.175,
   3.85};
   Double_t _fy3235[4] = {
   1.962667,
   1.840368,
   1.472174,
   0.937293};
   Double_t _felx3235[4] = {
   0,
   0,
   0,
   0};
   Double_t _fely3235[4] = {
   0.0008949041,
   0.00809288,
   0.009610057,
   0.007408142};
   Double_t _fehx3235[4] = {
   0,
   0,
   0,
   0};
   Double_t _fehy3235[4] = {
   0.001328468,
   0.01045287,
   0.01094544,
   0.009582102};
   grae = new TGraphAsymmErrors(4,_fx3235,_fy3235,_felx3235,_fehx3235,_fely3235,_fehy3235);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3235 = new TH1F("Graph_Graph3235","",100,2.0075,4.0175);
   Graph_Graph3235->SetMinimum(0.01);
   Graph_Graph3235->SetMaximum(3.5);
   Graph_Graph3235->SetDirectory(0);
   Graph_Graph3235->SetStats(0);
   Graph_Graph3235->SetLineWidth(2);
   Graph_Graph3235->SetMarkerStyle(0);
   Graph_Graph3235->GetXaxis()->SetRange(0,101);
   Graph_Graph3235->GetXaxis()->SetNdivisions(4);
   Graph_Graph3235->GetXaxis()->SetLabelFont(132);
   Graph_Graph3235->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3235->GetXaxis()->SetLabelSize(0);
   Graph_Graph3235->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3235->GetXaxis()->SetTitleFont(132);
   Graph_Graph3235->GetYaxis()->SetTitle("R_{#it{W}^{#pm}}");
   Graph_Graph3235->GetYaxis()->SetLabelFont(132);
   Graph_Graph3235->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3235->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3235->GetYaxis()->SetTitleFont(132);
   Graph_Graph3235->GetZaxis()->SetLabelFont(132);
   Graph_Graph3235->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3235->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3235->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3235);
   
   grae->Draw("p1p");
   
   TPaveText *pt = new TPaveText(0.5,0.85,0.85,0.94,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 8 TeV");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.65,0.57,0.95,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_stat","Data_{stat}","f");

   ci = TColor::GetColor("#ff9933");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("data_tot","Data_{tot}","f");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("powheg_temp","POWHEG","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("amcatnlo_temp","aMC@NLO","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis162[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *w_r_eta_toterr_copy__192 = new TH1F("w_r_eta_toterr_copy__192","w_eta",4, xAxis162);
   w_r_eta_toterr_copy__192->SetBinContent(1,2.19025);
   w_r_eta_toterr_copy__192->SetBinContent(2,1.898889);
   w_r_eta_toterr_copy__192->SetBinContent(3,1.529143);
   w_r_eta_toterr_copy__192->SetBinContent(4,0.9650988);
   w_r_eta_toterr_copy__192->SetBinContent(5,0.9650988);
   w_r_eta_toterr_copy__192->SetBinError(1,0.07464207);
   w_r_eta_toterr_copy__192->SetBinError(2,0.0660939);
   w_r_eta_toterr_copy__192->SetBinError(3,0.06010184);
   w_r_eta_toterr_copy__192->SetBinError(4,0.06616402);
   w_r_eta_toterr_copy__192->SetBinError(5,0.06616402);
   w_r_eta_toterr_copy__192->SetMinimum(0.01);
   w_r_eta_toterr_copy__192->SetMaximum(3.5);
   w_r_eta_toterr_copy__192->SetEntries(6);
   w_r_eta_toterr_copy__192->SetDirectory(0);
   w_r_eta_toterr_copy__192->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   w_r_eta_toterr_copy__192->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   w_r_eta_toterr_copy__192->SetLineColor(ci);
   w_r_eta_toterr_copy__192->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   w_r_eta_toterr_copy__192->SetMarkerColor(ci);
   w_r_eta_toterr_copy__192->SetMarkerStyle(0);
   w_r_eta_toterr_copy__192->GetXaxis()->SetRange(1,4);
   w_r_eta_toterr_copy__192->GetXaxis()->SetNdivisions(4);
   w_r_eta_toterr_copy__192->GetXaxis()->SetLabelFont(132);
   w_r_eta_toterr_copy__192->GetXaxis()->SetLabelOffset(999);
   w_r_eta_toterr_copy__192->GetXaxis()->SetLabelSize(0);
   w_r_eta_toterr_copy__192->GetXaxis()->SetTitleSize(0.06);
   w_r_eta_toterr_copy__192->GetXaxis()->SetTitleFont(132);
   w_r_eta_toterr_copy__192->GetYaxis()->SetTitle("R_{#it{W}^{#pm}}");
   w_r_eta_toterr_copy__192->GetYaxis()->SetLabelFont(132);
   w_r_eta_toterr_copy__192->GetYaxis()->SetLabelSize(0.05);
   w_r_eta_toterr_copy__192->GetYaxis()->SetTitleSize(0.06);
   w_r_eta_toterr_copy__192->GetYaxis()->SetTitleFont(132);
   w_r_eta_toterr_copy__192->GetZaxis()->SetLabelFont(132);
   w_r_eta_toterr_copy__192->GetZaxis()->SetLabelSize(0.05);
   w_r_eta_toterr_copy__192->GetZaxis()->SetTitleSize(0.06);
   w_r_eta_toterr_copy__192->GetZaxis()->SetTitleFont(132);
   w_r_eta_toterr_copy__192->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.05,0.995,0.995);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(1.567901,0.2935897,4.654321,3.267949);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(2);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   lowerPad->SetLeftMargin(0.14);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetTopMargin(0.665);
   lowerPad->SetBottomMargin(0.14);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   Double_t xAxis163[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193 = new TH1F("wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193","w_eta",4, xAxis163);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetBinContent(1,1);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetBinContent(2,1);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetBinContent(3,1);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetBinContent(4,1);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetBinContent(5,0.9650988);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetBinError(1,0.03407924);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetBinError(2,0.03480661);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetBinError(3,0.03930426);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetBinError(4,0.06855673);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetBinError(5,0.06616402);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetMinimum(0.71);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetMaximum(1.29);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetEntries(10);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetLineColor(ci);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetMarkerColor(ci);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->SetMarkerStyle(0);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetXaxis()->SetRange(1,4);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetXaxis()->SetNdivisions(4);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetXaxis()->SetLabelFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetXaxis()->SetLabelOffset(0.02);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetXaxis()->SetLabelSize(0.05);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetXaxis()->SetTitleSize(0.06);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetXaxis()->SetTitleFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetYaxis()->SetTitle("Ratio");
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetYaxis()->CenterTitle(true);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetYaxis()->SetNdivisions(505);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetYaxis()->SetLabelFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetYaxis()->SetLabelSize(0.05);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetYaxis()->SetTitleSize(0.06);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetYaxis()->SetTickLength(0.12325);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetYaxis()->SetTitleFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetZaxis()->SetLabelFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetZaxis()->SetLabelSize(0.05);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetZaxis()->SetTitleSize(0.06);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->GetZaxis()->SetTitleFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0__193->Draw("e2");
   Double_t xAxis164[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194 = new TH1F("wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194","w_eta",4, xAxis164);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetBinContent(1,1);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetBinContent(2,1);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetBinContent(3,1);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetBinContent(4,1);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetBinContent(5,0.9650988);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetBinError(1,0.01228116);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetBinError(2,0.01160041);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetBinError(3,0.01344199);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetBinError(4,0.01789213);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetBinError(5,0.01726767);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetMinimum(0.71);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetMaximum(1.29);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetEntries(10);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetLineColor(ci);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetMarkerColor(ci);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->SetMarkerStyle(0);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetXaxis()->SetRange(1,4);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetXaxis()->SetNdivisions(4);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetXaxis()->SetLabelFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetXaxis()->SetLabelOffset(0.02);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetXaxis()->SetLabelSize(0.05);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetXaxis()->SetTitleSize(0.06);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetXaxis()->SetTitleFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetYaxis()->SetTitle("Ratio");
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetYaxis()->CenterTitle(true);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetYaxis()->SetNdivisions(505);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetYaxis()->SetLabelFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetYaxis()->SetLabelSize(0.05);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetYaxis()->SetTitleSize(0.06);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetYaxis()->SetTickLength(0.12325);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetYaxis()->SetTitleFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetZaxis()->SetLabelFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetZaxis()->SetLabelSize(0.05);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetZaxis()->SetTitleSize(0.06);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->GetZaxis()->SetTitleFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp1__194->Draw("e2same");
   
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp2_fx3236[4] = {
   2.325,
   2.825,
   3.325,
   4.15};
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp2_fy3236[4] = {
   0.8751053,
   0.9535509,
   0.9148621,
   0.9413208};
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp2_felx3236[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp2_fely3236[4] = {
   0.01461404,
   0.02332169,
   0.05367198,
   0.07750392};
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp2_fehx3236[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp2_fehy3236[4] = {
   0.03384274,
   0.02386345,
   0.04359582,
   0.07943375};
   grae = new TGraphAsymmErrors(4,wj_ratio_eta_8TeV_400_1001_0ratiocomp2_fx3236,wj_ratio_eta_8TeV_400_1001_0ratiocomp2_fy3236,wj_ratio_eta_8TeV_400_1001_0ratiocomp2_felx3236,wj_ratio_eta_8TeV_400_1001_0ratiocomp2_fehx3236,wj_ratio_eta_8TeV_400_1001_0ratiocomp2_fely3236,wj_ratio_eta_8TeV_400_1001_0ratiocomp2_fehy3236);
   grae->SetName("wj_ratio_eta_8TeV_400_1001_0ratiocomp2");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236 = new TH1F("Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236","",100,2.1425,4.3325);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->SetMinimum(0.71);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->SetMaximum(1.29);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->SetDirectory(0);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->SetStats(0);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->SetLineWidth(2);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->SetMarkerStyle(0);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetXaxis()->SetRange(0,101);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetXaxis()->SetNdivisions(4);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetXaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetXaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetYaxis()->SetTitle("Ratio");
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetYaxis()->CenterTitle(true);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetYaxis()->SetNdivisions(505);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetYaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetYaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetZaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp23236);
   
   grae->Draw("p1");
   
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp3_fx3237[4] = {
   2.325,
   2.825,
   3.325,
   4.15};
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp3_fy3237[4] = {
   0.8751053,
   0.9535509,
   0.9148621,
   0.9413208};
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp3_felx3237[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp3_fely3237[4] = {
   0.004642916,
   0.004589229,
   0.009403166,
   0.004942047};
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp3_fehx3237[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp3_fehy3237[4] = {
   0.003025284,
   0.007853331,
   0.007709445,
   0.006116416};
   grae = new TGraphAsymmErrors(4,wj_ratio_eta_8TeV_400_1001_0ratiocomp3_fx3237,wj_ratio_eta_8TeV_400_1001_0ratiocomp3_fy3237,wj_ratio_eta_8TeV_400_1001_0ratiocomp3_felx3237,wj_ratio_eta_8TeV_400_1001_0ratiocomp3_fehx3237,wj_ratio_eta_8TeV_400_1001_0ratiocomp3_fely3237,wj_ratio_eta_8TeV_400_1001_0ratiocomp3_fehy3237);
   grae->SetName("wj_ratio_eta_8TeV_400_1001_0ratiocomp3");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237 = new TH1F("Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237","",100,2.1425,4.3325);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->SetMinimum(0.71);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->SetMaximum(1.29);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->SetDirectory(0);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->SetStats(0);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->SetLineWidth(2);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->SetMarkerStyle(0);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetXaxis()->SetRange(0,101);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetXaxis()->SetNdivisions(4);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetXaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetXaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetYaxis()->SetTitle("Ratio");
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetYaxis()->CenterTitle(true);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetYaxis()->SetNdivisions(505);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetYaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetYaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetZaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp33237);
   
   grae->Draw("p1");
   
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp4_fx3238[4] = {
   2.175,
   2.675,
   3.175,
   3.85};
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp4_fy3238[4] = {
   0.8960927,
   0.9691813,
   0.9627444,
   0.9711886};
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp4_felx3238[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp4_fely3238[4] = {
   0.01036734,
   0.02123493,
   0.03622358,
   0.06169301};
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp4_fehx3238[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_8TeV_400_1001_0ratiocomp4_fehy3238[4] = {
   0.01178678,
   0.02056985,
   0.03215896,
   0.06626123};
   grae = new TGraphAsymmErrors(4,wj_ratio_eta_8TeV_400_1001_0ratiocomp4_fx3238,wj_ratio_eta_8TeV_400_1001_0ratiocomp4_fy3238,wj_ratio_eta_8TeV_400_1001_0ratiocomp4_felx3238,wj_ratio_eta_8TeV_400_1001_0ratiocomp4_fehx3238,wj_ratio_eta_8TeV_400_1001_0ratiocomp4_fely3238,wj_ratio_eta_8TeV_400_1001_0ratiocomp4_fehy3238);
   grae->SetName("wj_ratio_eta_8TeV_400_1001_0ratiocomp4");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238 = new TH1F("Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238","",100,2.0075,4.0175);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->SetMinimum(0.71);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->SetMaximum(1.29);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->SetDirectory(0);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->SetStats(0);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->SetLineWidth(2);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->SetMarkerStyle(0);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetXaxis()->SetRange(0,101);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetXaxis()->SetNdivisions(4);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetXaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetXaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetYaxis()->SetTitle("Ratio");
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetYaxis()->CenterTitle(true);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetYaxis()->SetNdivisions(505);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetYaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetYaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetZaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ratio_eta_8TeV_400_1001_0ratiocomp43238);
   
   grae->Draw("p1");
   Double_t xAxis165[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195 = new TH1F("wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195","w_eta",4, xAxis165);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetBinContent(1,1);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetBinContent(2,1);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetBinContent(3,1);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetBinContent(4,1);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetBinContent(5,0.9650988);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetBinError(1,0.03407924);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetBinError(2,0.03480661);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetBinError(3,0.03930426);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetBinError(4,0.06855673);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetBinError(5,0.06616402);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetMinimum(0.71);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetMaximum(1.29);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetEntries(10);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetDirectory(0);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetLineColor(ci);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetMarkerColor(ci);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->SetMarkerStyle(0);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetXaxis()->SetRange(1,4);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetXaxis()->SetNdivisions(4);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetXaxis()->SetLabelFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetXaxis()->SetLabelOffset(0.02);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetXaxis()->SetLabelSize(0.05);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetXaxis()->SetTitleSize(0.06);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetXaxis()->SetTitleFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetYaxis()->SetTitle("Ratio");
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetYaxis()->CenterTitle(true);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetYaxis()->SetNdivisions(505);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetYaxis()->SetLabelFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetYaxis()->SetLabelSize(0.05);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetYaxis()->SetTitleSize(0.06);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetYaxis()->SetTickLength(0.12325);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetYaxis()->SetTitleFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetZaxis()->SetLabelFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetZaxis()->SetLabelSize(0.05);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetZaxis()->SetTitleSize(0.06);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->GetZaxis()->SetTitleFont(132);
   wj_ratio_eta_8TeV_400_1001_0ratiocomp0_copy__195->Draw("sameaxis");
   lowerPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig7r.C <==
void wj_asymm_eta_8TeV()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Thu Apr 28 10:18:24 2016) by ROOT version6.04/10
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0.16);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottomPad
   TPad *bottomPad = new TPad("bottomPad", "bottomPad",0.005,0.05,0.995,0.995);
   bottomPad->Draw();
   bottomPad->cd();
   bottomPad->Range(0,0,1,1);
   bottomPad->SetFillColor(0);
   bottomPad->SetFillStyle(4000);
   bottomPad->SetBorderMode(0);
   bottomPad->SetBorderSize(2);
   bottomPad->SetTickx(1);
   bottomPad->SetTicky(1);
   bottomPad->SetLeftMargin(0.14);
   bottomPad->SetRightMargin(0.05);
   bottomPad->SetTopMargin(0.05);
   bottomPad->SetBottomMargin(0.16);
   bottomPad->SetFrameLineWidth(2);
   bottomPad->SetFrameBorderMode(0);
   bottomPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(1.567901,-0.6637097,4.654321,0.7717742);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.33);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   Double_t xAxis154[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *w_a_eta_toterr__184 = new TH1F("w_a_eta_toterr__184","w_eta",4, xAxis154);
   w_a_eta_toterr__184->SetBinContent(1,0.37309);
   w_a_eta_toterr__184->SetBinContent(2,0.3100806);
   w_a_eta_toterr__184->SetBinContent(3,0.2092183);
   w_a_eta_toterr__184->SetBinContent(4,-0.01776053);
   w_a_eta_toterr__184->SetBinContent(5,-0.01776053);
   w_a_eta_toterr__184->SetBinError(1,0.01466777);
   w_a_eta_toterr__184->SetBinError(2,0.01572998);
   w_a_eta_toterr__184->SetBinError(3,0.01879191);
   w_a_eta_toterr__184->SetBinError(4,0.03426755);
   w_a_eta_toterr__184->SetBinError(5,0.03426755);
   w_a_eta_toterr__184->SetMinimum(-0.19);
   w_a_eta_toterr__184->SetMaximum(0.7);
   w_a_eta_toterr__184->SetEntries(6);
   w_a_eta_toterr__184->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   w_a_eta_toterr__184->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   w_a_eta_toterr__184->SetLineColor(ci);
   w_a_eta_toterr__184->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   w_a_eta_toterr__184->SetMarkerColor(ci);
   w_a_eta_toterr__184->SetMarkerStyle(0);
   w_a_eta_toterr__184->GetXaxis()->SetRange(1,4);
   w_a_eta_toterr__184->GetXaxis()->SetNdivisions(4);
   w_a_eta_toterr__184->GetXaxis()->SetLabelFont(132);
   w_a_eta_toterr__184->GetXaxis()->SetLabelOffset(999);
   w_a_eta_toterr__184->GetXaxis()->SetLabelSize(0);
   w_a_eta_toterr__184->GetXaxis()->SetTitleSize(0.06);
   w_a_eta_toterr__184->GetXaxis()->SetTitleFont(132);
   w_a_eta_toterr__184->GetYaxis()->SetTitle("A(#it{Wj})");
   w_a_eta_toterr__184->GetYaxis()->SetLabelFont(132);
   w_a_eta_toterr__184->GetYaxis()->SetLabelSize(0.05);
   w_a_eta_toterr__184->GetYaxis()->SetTitleSize(0.06);
   w_a_eta_toterr__184->GetYaxis()->SetTitleFont(132);
   w_a_eta_toterr__184->GetZaxis()->SetLabelFont(132);
   w_a_eta_toterr__184->GetZaxis()->SetLabelSize(0.05);
   w_a_eta_toterr__184->GetZaxis()->SetTitleSize(0.06);
   w_a_eta_toterr__184->GetZaxis()->SetTitleFont(132);
   w_a_eta_toterr__184->Draw("e2");
   Double_t xAxis155[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *w_a_eta_staterr__185 = new TH1F("w_a_eta_staterr__185","w_eta",4, xAxis155);
   w_a_eta_staterr__185->SetBinContent(1,0.37309);
   w_a_eta_staterr__185->SetBinContent(2,0.3100806);
   w_a_eta_staterr__185->SetBinContent(3,0.2092183);
   w_a_eta_staterr__185->SetBinContent(4,-0.01776053);
   w_a_eta_staterr__185->SetBinContent(5,-0.01776053);
   w_a_eta_staterr__185->SetBinError(1,0.005285836);
   w_a_eta_staterr__185->SetBinError(2,0.005242515);
   w_a_eta_staterr__185->SetBinError(3,0.006426803);
   w_a_eta_staterr__185->SetBinError(4,0.008943243);
   w_a_eta_staterr__185->SetBinError(5,0.008943243);
   w_a_eta_staterr__185->SetMinimum(-0.19);
   w_a_eta_staterr__185->SetMaximum(0.7);
   w_a_eta_staterr__185->SetEntries(6);
   w_a_eta_staterr__185->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   w_a_eta_staterr__185->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   w_a_eta_staterr__185->SetLineColor(ci);
   w_a_eta_staterr__185->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   w_a_eta_staterr__185->SetMarkerColor(ci);
   w_a_eta_staterr__185->SetMarkerStyle(0);
   w_a_eta_staterr__185->GetXaxis()->SetRange(1,4);
   w_a_eta_staterr__185->GetXaxis()->SetNdivisions(4);
   w_a_eta_staterr__185->GetXaxis()->SetLabelFont(132);
   w_a_eta_staterr__185->GetXaxis()->SetLabelOffset(999);
   w_a_eta_staterr__185->GetXaxis()->SetLabelSize(0);
   w_a_eta_staterr__185->GetXaxis()->SetTitleSize(0.06);
   w_a_eta_staterr__185->GetXaxis()->SetTitleFont(132);
   w_a_eta_staterr__185->GetYaxis()->SetTitle("A(#it{Wj})");
   w_a_eta_staterr__185->GetYaxis()->SetLabelFont(132);
   w_a_eta_staterr__185->GetYaxis()->SetLabelSize(0.05);
   w_a_eta_staterr__185->GetYaxis()->SetTitleSize(0.06);
   w_a_eta_staterr__185->GetYaxis()->SetTitleFont(132);
   w_a_eta_staterr__185->GetZaxis()->SetLabelFont(132);
   w_a_eta_staterr__185->GetZaxis()->SetLabelSize(0.05);
   w_a_eta_staterr__185->GetZaxis()->SetTitleSize(0.06);
   w_a_eta_staterr__185->GetZaxis()->SetTitleFont(132);
   w_a_eta_staterr__185->Draw("e2same");
   
   Double_t asymm_eta_toterrs_fx3225[4] = {
   2.325,
   2.825,
   3.325,
   4.15};
   Double_t asymm_eta_toterrs_fy3225[4] = {
   0.3142935,
   0.2884303,
   0.1663037,
   -0.04796124};
   Double_t asymm_eta_toterrs_felx3225[4] = {
   0,
   0,
   0,
   0};
   Double_t asymm_eta_toterrs_fely3225[4] = {
   0.007538251,
   0.01124843,
   0.02894682,
   0.04097771};
   Double_t asymm_eta_toterrs_fehx3225[4] = {
   0,
   0,
   0,
   0};
   Double_t asymm_eta_toterrs_fehy3225[4] = {
   0.01712026,
   0.01146322,
   0.02307544,
   0.04198072};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(4,asymm_eta_toterrs_fx3225,asymm_eta_toterrs_fy3225,asymm_eta_toterrs_felx3225,asymm_eta_toterrs_fehx3225,asymm_eta_toterrs_fely3225,asymm_eta_toterrs_fehy3225);
   grae->SetName("asymm_eta_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_asymm_eta_toterrs3225 = new TH1F("Graph_asymm_eta_toterrs3225","",100,2.1425,4.3325);
   Graph_asymm_eta_toterrs3225->SetMinimum(-0.19);
   Graph_asymm_eta_toterrs3225->SetMaximum(0.7);
   Graph_asymm_eta_toterrs3225->SetDirectory(0);
   Graph_asymm_eta_toterrs3225->SetStats(0);
   Graph_asymm_eta_toterrs3225->SetLineWidth(2);
   Graph_asymm_eta_toterrs3225->SetMarkerStyle(0);
   Graph_asymm_eta_toterrs3225->GetXaxis()->SetRange(0,101);
   Graph_asymm_eta_toterrs3225->GetXaxis()->SetNdivisions(4);
   Graph_asymm_eta_toterrs3225->GetXaxis()->SetLabelFont(132);
   Graph_asymm_eta_toterrs3225->GetXaxis()->SetLabelOffset(999);
   Graph_asymm_eta_toterrs3225->GetXaxis()->SetLabelSize(0);
   Graph_asymm_eta_toterrs3225->GetXaxis()->SetTitleSize(0.06);
   Graph_asymm_eta_toterrs3225->GetXaxis()->SetTitleFont(132);
   Graph_asymm_eta_toterrs3225->GetYaxis()->SetTitle("A(#it{Wj})");
   Graph_asymm_eta_toterrs3225->GetYaxis()->SetLabelFont(132);
   Graph_asymm_eta_toterrs3225->GetYaxis()->SetLabelSize(0.05);
   Graph_asymm_eta_toterrs3225->GetYaxis()->SetTitleSize(0.06);
   Graph_asymm_eta_toterrs3225->GetYaxis()->SetTitleFont(132);
   Graph_asymm_eta_toterrs3225->GetZaxis()->SetLabelFont(132);
   Graph_asymm_eta_toterrs3225->GetZaxis()->SetLabelSize(0.05);
   Graph_asymm_eta_toterrs3225->GetZaxis()->SetTitleSize(0.06);
   Graph_asymm_eta_toterrs3225->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_asymm_eta_toterrs3225);
   
   grae->Draw("p1p");
   
   Double_t _fx3226[4] = {
   2.325,
   2.825,
   3.325,
   4.15};
   Double_t _fy3226[4] = {
   0.3142935,
   0.2884303,
   0.1663037,
   -0.04796124};
   Double_t _felx3226[4] = {
   0,
   0,
   0,
   0};
   Double_t _fely3226[4] = {
   0.002399117,
   0.002213031,
   0.0050271,
   0.002625573};
   Double_t _fehx3226[4] = {
   0,
   0,
   0,
   0};
   Double_t _fehy3226[4] = {
   0.001554221,
   0.00375545,
   0.004076868,
   0.00323138};
   grae = new TGraphAsymmErrors(4,_fx3226,_fy3226,_felx3226,_fehx3226,_fely3226,_fehy3226);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3226 = new TH1F("Graph_Graph3226","",100,2.1425,4.3325);
   Graph_Graph3226->SetMinimum(-0.19);
   Graph_Graph3226->SetMaximum(0.7);
   Graph_Graph3226->SetDirectory(0);
   Graph_Graph3226->SetStats(0);
   Graph_Graph3226->SetLineWidth(2);
   Graph_Graph3226->SetMarkerStyle(0);
   Graph_Graph3226->GetXaxis()->SetRange(0,101);
   Graph_Graph3226->GetXaxis()->SetNdivisions(4);
   Graph_Graph3226->GetXaxis()->SetLabelFont(132);
   Graph_Graph3226->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3226->GetXaxis()->SetLabelSize(0);
   Graph_Graph3226->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3226->GetXaxis()->SetTitleFont(132);
   Graph_Graph3226->GetYaxis()->SetTitle("A(#it{Wj})");
   Graph_Graph3226->GetYaxis()->SetLabelFont(132);
   Graph_Graph3226->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3226->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3226->GetYaxis()->SetTitleFont(132);
   Graph_Graph3226->GetZaxis()->SetLabelFont(132);
   Graph_Graph3226->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3226->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3226->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3226);
   
   grae->Draw("p1p");
   
   Double_t asymm_eta_toterrs_fx3227[4] = {
   2.175,
   2.675,
   3.175,
   3.85};
   Double_t asymm_eta_toterrs_fy3227[4] = {
   0.3249326,
   0.2958658,
   0.1909954,
   -0.03236835};
   Double_t asymm_eta_toterrs_felx3227[4] = {
   0,
   0,
   0,
   0};
   Double_t asymm_eta_toterrs_fely3227[4] = {
   0.005181714,
   0.01002897,
   0.0181324,
   0.03113499};
   Double_t asymm_eta_toterrs_fehx3227[4] = {
   0,
   0,
   0,
   0};
   Double_t asymm_eta_toterrs_fehy3227[4] = {
   0.005884798,
   0.009694029,
   0.01601284,
   0.0334509};
   grae = new TGraphAsymmErrors(4,asymm_eta_toterrs_fx3227,asymm_eta_toterrs_fy3227,asymm_eta_toterrs_felx3227,asymm_eta_toterrs_fehx3227,asymm_eta_toterrs_fely3227,asymm_eta_toterrs_fehy3227);
   grae->SetName("asymm_eta_toterrs");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_asymm_eta_toterrs3227 = new TH1F("Graph_asymm_eta_toterrs3227","",100,2.0075,4.0175);
   Graph_asymm_eta_toterrs3227->SetMinimum(-0.19);
   Graph_asymm_eta_toterrs3227->SetMaximum(0.7);
   Graph_asymm_eta_toterrs3227->SetDirectory(0);
   Graph_asymm_eta_toterrs3227->SetStats(0);
   Graph_asymm_eta_toterrs3227->SetLineWidth(2);
   Graph_asymm_eta_toterrs3227->SetMarkerStyle(0);
   Graph_asymm_eta_toterrs3227->GetXaxis()->SetRange(0,101);
   Graph_asymm_eta_toterrs3227->GetXaxis()->SetNdivisions(4);
   Graph_asymm_eta_toterrs3227->GetXaxis()->SetLabelFont(132);
   Graph_asymm_eta_toterrs3227->GetXaxis()->SetLabelOffset(999);
   Graph_asymm_eta_toterrs3227->GetXaxis()->SetLabelSize(0);
   Graph_asymm_eta_toterrs3227->GetXaxis()->SetTitleSize(0.06);
   Graph_asymm_eta_toterrs3227->GetXaxis()->SetTitleFont(132);
   Graph_asymm_eta_toterrs3227->GetYaxis()->SetTitle("A(#it{Wj})");
   Graph_asymm_eta_toterrs3227->GetYaxis()->SetLabelFont(132);
   Graph_asymm_eta_toterrs3227->GetYaxis()->SetLabelSize(0.05);
   Graph_asymm_eta_toterrs3227->GetYaxis()->SetTitleSize(0.06);
   Graph_asymm_eta_toterrs3227->GetYaxis()->SetTitleFont(132);
   Graph_asymm_eta_toterrs3227->GetZaxis()->SetLabelFont(132);
   Graph_asymm_eta_toterrs3227->GetZaxis()->SetLabelSize(0.05);
   Graph_asymm_eta_toterrs3227->GetZaxis()->SetTitleSize(0.06);
   Graph_asymm_eta_toterrs3227->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_asymm_eta_toterrs3227);
   
   grae->Draw("p1p");
   
   Double_t _fx3228[4] = {
   2.175,
   2.675,
   3.175,
   3.85};
   Double_t _fy3228[4] = {
   0.3249326,
   0.2958658,
   0.1909954,
   -0.03236835};
   Double_t _felx3228[4] = {
   0,
   0,
   0,
   0};
   Double_t _fely3228[4] = {
   0.0002039671,
   0.002011985,
   0.003157094,
   0.003962893};
   Double_t _fehx3228[4] = {
   0,
   0,
   0,
   0};
   Double_t _fehy3228[4] = {
   0.000302583,
   0.002581775,
   0.003566056,
   0.005081091};
   grae = new TGraphAsymmErrors(4,_fx3228,_fy3228,_felx3228,_fehx3228,_fely3228,_fehy3228);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3228 = new TH1F("Graph_Graph3228","",100,2.0075,4.0175);
   Graph_Graph3228->SetMinimum(-0.19);
   Graph_Graph3228->SetMaximum(0.7);
   Graph_Graph3228->SetDirectory(0);
   Graph_Graph3228->SetStats(0);
   Graph_Graph3228->SetLineWidth(2);
   Graph_Graph3228->SetMarkerStyle(0);
   Graph_Graph3228->GetXaxis()->SetRange(0,101);
   Graph_Graph3228->GetXaxis()->SetNdivisions(4);
   Graph_Graph3228->GetXaxis()->SetLabelFont(132);
   Graph_Graph3228->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3228->GetXaxis()->SetLabelSize(0);
   Graph_Graph3228->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3228->GetXaxis()->SetTitleFont(132);
   Graph_Graph3228->GetYaxis()->SetTitle("A(#it{Wj})");
   Graph_Graph3228->GetYaxis()->SetLabelFont(132);
   Graph_Graph3228->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3228->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3228->GetYaxis()->SetTitleFont(132);
   Graph_Graph3228->GetZaxis()->SetLabelFont(132);
   Graph_Graph3228->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3228->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3228->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3228);
   
   grae->Draw("p1p");
   
   TPaveText *pt = new TPaveText(0.5,0.85,0.85,0.94,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 8 TeV");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.65,0.57,0.95,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_stat","Data_{stat}","f");

   ci = TColor::GetColor("#ff9933");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("data_tot","Data_{tot}","f");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("powheg_temp","POWHEG","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("amcatnlo_temp","aMC@NLO","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis156[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *w_a_eta_toterr_copy__186 = new TH1F("w_a_eta_toterr_copy__186","w_eta",4, xAxis156);
   w_a_eta_toterr_copy__186->SetBinContent(1,0.37309);
   w_a_eta_toterr_copy__186->SetBinContent(2,0.3100806);
   w_a_eta_toterr_copy__186->SetBinContent(3,0.2092183);
   w_a_eta_toterr_copy__186->SetBinContent(4,-0.01776053);
   w_a_eta_toterr_copy__186->SetBinContent(5,-0.01776053);
   w_a_eta_toterr_copy__186->SetBinError(1,0.01466777);
   w_a_eta_toterr_copy__186->SetBinError(2,0.01572998);
   w_a_eta_toterr_copy__186->SetBinError(3,0.01879191);
   w_a_eta_toterr_copy__186->SetBinError(4,0.03426755);
   w_a_eta_toterr_copy__186->SetBinError(5,0.03426755);
   w_a_eta_toterr_copy__186->SetMinimum(-0.19);
   w_a_eta_toterr_copy__186->SetMaximum(0.7);
   w_a_eta_toterr_copy__186->SetEntries(6);
   w_a_eta_toterr_copy__186->SetDirectory(0);
   w_a_eta_toterr_copy__186->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   w_a_eta_toterr_copy__186->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   w_a_eta_toterr_copy__186->SetLineColor(ci);
   w_a_eta_toterr_copy__186->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   w_a_eta_toterr_copy__186->SetMarkerColor(ci);
   w_a_eta_toterr_copy__186->SetMarkerStyle(0);
   w_a_eta_toterr_copy__186->GetXaxis()->SetRange(1,4);
   w_a_eta_toterr_copy__186->GetXaxis()->SetNdivisions(4);
   w_a_eta_toterr_copy__186->GetXaxis()->SetLabelFont(132);
   w_a_eta_toterr_copy__186->GetXaxis()->SetLabelOffset(999);
   w_a_eta_toterr_copy__186->GetXaxis()->SetLabelSize(0);
   w_a_eta_toterr_copy__186->GetXaxis()->SetTitleSize(0.06);
   w_a_eta_toterr_copy__186->GetXaxis()->SetTitleFont(132);
   w_a_eta_toterr_copy__186->GetYaxis()->SetTitle("A(#it{Wj})");
   w_a_eta_toterr_copy__186->GetYaxis()->SetLabelFont(132);
   w_a_eta_toterr_copy__186->GetYaxis()->SetLabelSize(0.05);
   w_a_eta_toterr_copy__186->GetYaxis()->SetTitleSize(0.06);
   w_a_eta_toterr_copy__186->GetYaxis()->SetTitleFont(132);
   w_a_eta_toterr_copy__186->GetZaxis()->SetLabelFont(132);
   w_a_eta_toterr_copy__186->GetZaxis()->SetLabelSize(0.05);
   w_a_eta_toterr_copy__186->GetZaxis()->SetTitleSize(0.06);
   w_a_eta_toterr_copy__186->GetZaxis()->SetTitleFont(132);
   w_a_eta_toterr_copy__186->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.05,0.995,0.995);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(1.567901,-0.2435897,4.654321,0.7820513);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(2);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   lowerPad->SetLeftMargin(0.14);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetTopMargin(0.665);
   lowerPad->SetBottomMargin(0.14);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   Double_t xAxis157[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_asymm_eta_8TeV_400_1001_0diffcomp0__187 = new TH1F("wj_asymm_eta_8TeV_400_1001_0diffcomp0__187","w_eta",4, xAxis157);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->SetBinContent(5,-0.01776053);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->SetBinError(1,0.01466777);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->SetBinError(2,0.01572998);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->SetBinError(3,0.01879191);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->SetBinError(4,0.03426755);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->SetBinError(5,0.03426755);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->SetMinimum(-0.1);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->SetMaximum(0.1);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->SetEntries(10);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->SetLineColor(ci);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->SetMarkerColor(ci);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->SetMarkerStyle(0);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetXaxis()->SetRange(1,4);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetXaxis()->SetNdivisions(4);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetXaxis()->SetLabelFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetXaxis()->SetLabelOffset(0.02);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetXaxis()->SetLabelSize(0.05);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetXaxis()->SetTitleSize(0.06);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetXaxis()->SetTitleFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetYaxis()->SetTitle("Diff.");
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetYaxis()->SetNdivisions(505);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetYaxis()->SetLabelFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetYaxis()->SetLabelSize(0.05);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetYaxis()->SetTitleSize(0.06);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetYaxis()->SetTickLength(0.12325);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetYaxis()->SetTitleOffset(1.2);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetYaxis()->SetTitleFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetZaxis()->SetLabelFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetZaxis()->SetLabelSize(0.05);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetZaxis()->SetTitleSize(0.06);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->GetZaxis()->SetTitleFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0__187->Draw("e2");
   Double_t xAxis158[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_asymm_eta_8TeV_400_1001_0diffcomp1__188 = new TH1F("wj_asymm_eta_8TeV_400_1001_0diffcomp1__188","w_eta",4, xAxis158);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->SetBinContent(5,-0.01776053);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->SetBinError(1,0.005285836);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->SetBinError(2,0.005242515);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->SetBinError(3,0.006426803);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->SetBinError(4,0.008943243);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->SetBinError(5,0.008943243);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->SetMinimum(-0.1);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->SetMaximum(0.1);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->SetEntries(10);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->SetLineColor(ci);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->SetMarkerColor(ci);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->SetMarkerStyle(0);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetXaxis()->SetRange(1,4);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetXaxis()->SetNdivisions(4);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetXaxis()->SetLabelFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetXaxis()->SetLabelOffset(0.02);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetXaxis()->SetLabelSize(0.05);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetXaxis()->SetTitleSize(0.06);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetXaxis()->SetTitleFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetYaxis()->SetTitle("Diff.");
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetYaxis()->SetNdivisions(505);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetYaxis()->SetLabelFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetYaxis()->SetLabelSize(0.05);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetYaxis()->SetTitleSize(0.06);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetYaxis()->SetTickLength(0.12325);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetYaxis()->SetTitleOffset(1.2);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetYaxis()->SetTitleFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetZaxis()->SetLabelFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetZaxis()->SetLabelSize(0.05);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetZaxis()->SetTitleSize(0.06);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->GetZaxis()->SetTitleFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp1__188->Draw("e2same");
   
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp2_fx3229[4] = {
   2.325,
   2.825,
   3.325,
   4.15};
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp2_fy3229[4] = {
   -0.0587965,
   -0.02165025,
   -0.04291466,
   -0.03020071};
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp2_felx3229[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp2_fely3229[4] = {
   0.007538251,
   0.01124843,
   0.02894682,
   0.04097771};
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp2_fehx3229[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp2_fehy3229[4] = {
   0.01712026,
   0.01146322,
   0.02307544,
   0.04198072};
   grae = new TGraphAsymmErrors(4,wj_asymm_eta_8TeV_400_1001_0diffcomp2_fx3229,wj_asymm_eta_8TeV_400_1001_0diffcomp2_fy3229,wj_asymm_eta_8TeV_400_1001_0diffcomp2_felx3229,wj_asymm_eta_8TeV_400_1001_0diffcomp2_fehx3229,wj_asymm_eta_8TeV_400_1001_0diffcomp2_fely3229,wj_asymm_eta_8TeV_400_1001_0diffcomp2_fehy3229);
   grae->SetName("wj_asymm_eta_8TeV_400_1001_0diffcomp2");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229 = new TH1F("Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229","",100,2.1425,4.3325);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->SetMinimum(-0.1);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->SetMaximum(0.1);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->SetDirectory(0);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->SetStats(0);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->SetLineWidth(2);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->SetMarkerStyle(0);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetXaxis()->SetRange(0,101);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetXaxis()->SetNdivisions(4);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetXaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetXaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetYaxis()->SetTitle("Diff.");
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetYaxis()->SetNdivisions(505);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetYaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetYaxis()->SetTitleOffset(1.2);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetYaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetZaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp23229);
   
   grae->Draw("p1");
   
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp3_fx3230[4] = {
   2.325,
   2.825,
   3.325,
   4.15};
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp3_fy3230[4] = {
   -0.0587965,
   -0.02165025,
   -0.04291466,
   -0.03020071};
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp3_felx3230[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp3_fely3230[4] = {
   0.002399117,
   0.002213031,
   0.0050271,
   0.002625573};
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp3_fehx3230[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp3_fehy3230[4] = {
   0.001554221,
   0.00375545,
   0.004076868,
   0.00323138};
   grae = new TGraphAsymmErrors(4,wj_asymm_eta_8TeV_400_1001_0diffcomp3_fx3230,wj_asymm_eta_8TeV_400_1001_0diffcomp3_fy3230,wj_asymm_eta_8TeV_400_1001_0diffcomp3_felx3230,wj_asymm_eta_8TeV_400_1001_0diffcomp3_fehx3230,wj_asymm_eta_8TeV_400_1001_0diffcomp3_fely3230,wj_asymm_eta_8TeV_400_1001_0diffcomp3_fehy3230);
   grae->SetName("wj_asymm_eta_8TeV_400_1001_0diffcomp3");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230 = new TH1F("Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230","",100,2.1425,4.3325);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->SetMinimum(-0.1);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->SetMaximum(0.1);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->SetDirectory(0);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->SetStats(0);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->SetLineWidth(2);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->SetMarkerStyle(0);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetXaxis()->SetRange(0,101);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetXaxis()->SetNdivisions(4);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetXaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetXaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetYaxis()->SetTitle("Diff.");
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetYaxis()->SetNdivisions(505);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetYaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetYaxis()->SetTitleOffset(1.2);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetYaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetZaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp33230);
   
   grae->Draw("p1");
   
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp4_fx3231[4] = {
   2.175,
   2.675,
   3.175,
   3.85};
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp4_fy3231[4] = {
   -0.04815733,
   -0.01421472,
   -0.0182229,
   -0.01460783};
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp4_felx3231[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp4_fely3231[4] = {
   0.005181714,
   0.01002897,
   0.0181324,
   0.03113499};
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp4_fehx3231[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_8TeV_400_1001_0diffcomp4_fehy3231[4] = {
   0.005884798,
   0.009694029,
   0.01601284,
   0.0334509};
   grae = new TGraphAsymmErrors(4,wj_asymm_eta_8TeV_400_1001_0diffcomp4_fx3231,wj_asymm_eta_8TeV_400_1001_0diffcomp4_fy3231,wj_asymm_eta_8TeV_400_1001_0diffcomp4_felx3231,wj_asymm_eta_8TeV_400_1001_0diffcomp4_fehx3231,wj_asymm_eta_8TeV_400_1001_0diffcomp4_fely3231,wj_asymm_eta_8TeV_400_1001_0diffcomp4_fehy3231);
   grae->SetName("wj_asymm_eta_8TeV_400_1001_0diffcomp4");
   grae->SetTitle("");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231 = new TH1F("Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231","",100,2.0075,4.0175);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->SetMinimum(-0.1);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->SetMaximum(0.1);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->SetDirectory(0);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->SetStats(0);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->SetLineWidth(2);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->SetMarkerStyle(0);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetXaxis()->SetRange(0,101);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetXaxis()->SetNdivisions(4);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetXaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetXaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetYaxis()->SetTitle("Diff.");
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetYaxis()->SetNdivisions(505);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetYaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetYaxis()->SetTitleOffset(1.2);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetYaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetZaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_asymm_eta_8TeV_400_1001_0diffcomp43231);
   
   grae->Draw("p1");
   Double_t xAxis159[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189 = new TH1F("wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189","w_eta",4, xAxis159);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->SetBinContent(5,-0.01776053);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->SetBinError(1,0.01466777);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->SetBinError(2,0.01572998);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->SetBinError(3,0.01879191);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->SetBinError(4,0.03426755);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->SetBinError(5,0.03426755);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->SetMinimum(-0.1);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->SetMaximum(0.1);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->SetEntries(10);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->SetDirectory(0);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->SetLineColor(ci);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->SetMarkerColor(ci);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->SetMarkerStyle(0);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetXaxis()->SetRange(1,4);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetXaxis()->SetNdivisions(4);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetXaxis()->SetLabelFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetXaxis()->SetLabelOffset(0.02);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetXaxis()->SetLabelSize(0.05);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetXaxis()->SetTitleSize(0.06);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetXaxis()->SetTitleFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetYaxis()->SetTitle("Diff.");
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetYaxis()->SetNdivisions(505);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetYaxis()->SetLabelFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetYaxis()->SetLabelSize(0.05);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetYaxis()->SetTitleSize(0.06);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetYaxis()->SetTickLength(0.12325);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetYaxis()->SetTitleOffset(1.2);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetYaxis()->SetTitleFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetZaxis()->SetLabelFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetZaxis()->SetLabelSize(0.05);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetZaxis()->SetTitleSize(0.06);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->GetZaxis()->SetTitleFont(132);
   wj_asymm_eta_8TeV_400_1001_0diffcomp0_copy__189->Draw("sameaxis");
   lowerPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig8l.C <==
void wj_ratio_eta_fewz_8TeV()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Thu Apr 28 10:19:36 2016) by ROOT version6.04/10
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0.16);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottomPad
   TPad *bottomPad = new TPad("bottomPad", "bottomPad",0.005,0.05,0.995,0.995);
   bottomPad->Draw();
   bottomPad->cd();
   bottomPad->Range(0,0,1,1);
   bottomPad->SetFillColor(0);
   bottomPad->SetFillStyle(4000);
   bottomPad->SetBorderMode(0);
   bottomPad->SetBorderSize(2);
   bottomPad->SetTickx(1);
   bottomPad->SetTicky(1);
   bottomPad->SetLeftMargin(0.14);
   bottomPad->SetRightMargin(0.05);
   bottomPad->SetTopMargin(0.05);
   bottomPad->SetBottomMargin(0.16);
   bottomPad->SetFrameLineWidth(2);
   bottomPad->SetFrameBorderMode(0);
   bottomPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(1.567901,-1.847581,4.654321,3.781452);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.33);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   Double_t xAxis172[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *w_r_eta_toterr__202 = new TH1F("w_r_eta_toterr__202","w_eta",4, xAxis172);
   w_r_eta_toterr__202->SetBinContent(1,2.19025);
   w_r_eta_toterr__202->SetBinContent(2,1.898889);
   w_r_eta_toterr__202->SetBinContent(3,1.529143);
   w_r_eta_toterr__202->SetBinContent(4,0.9650988);
   w_r_eta_toterr__202->SetBinContent(5,0.9650988);
   w_r_eta_toterr__202->SetBinError(1,0.07464207);
   w_r_eta_toterr__202->SetBinError(2,0.0660939);
   w_r_eta_toterr__202->SetBinError(3,0.06010184);
   w_r_eta_toterr__202->SetBinError(4,0.06616402);
   w_r_eta_toterr__202->SetBinError(5,0.06616402);
   w_r_eta_toterr__202->SetMinimum(0.01);
   w_r_eta_toterr__202->SetMaximum(3.5);
   w_r_eta_toterr__202->SetEntries(6);
   w_r_eta_toterr__202->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   w_r_eta_toterr__202->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   w_r_eta_toterr__202->SetLineColor(ci);
   w_r_eta_toterr__202->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   w_r_eta_toterr__202->SetMarkerColor(ci);
   w_r_eta_toterr__202->SetMarkerStyle(0);
   w_r_eta_toterr__202->GetXaxis()->SetRange(1,4);
   w_r_eta_toterr__202->GetXaxis()->SetNdivisions(4);
   w_r_eta_toterr__202->GetXaxis()->SetLabelFont(132);
   w_r_eta_toterr__202->GetXaxis()->SetLabelOffset(999);
   w_r_eta_toterr__202->GetXaxis()->SetLabelSize(0);
   w_r_eta_toterr__202->GetXaxis()->SetTitleSize(0.06);
   w_r_eta_toterr__202->GetXaxis()->SetTitleFont(132);
   w_r_eta_toterr__202->GetYaxis()->SetTitle("R_{#it{W}^{#pm}}");
   w_r_eta_toterr__202->GetYaxis()->SetLabelFont(132);
   w_r_eta_toterr__202->GetYaxis()->SetLabelSize(0.05);
   w_r_eta_toterr__202->GetYaxis()->SetTitleSize(0.06);
   w_r_eta_toterr__202->GetYaxis()->SetTitleFont(132);
   w_r_eta_toterr__202->GetZaxis()->SetLabelFont(132);
   w_r_eta_toterr__202->GetZaxis()->SetLabelSize(0.05);
   w_r_eta_toterr__202->GetZaxis()->SetTitleSize(0.06);
   w_r_eta_toterr__202->GetZaxis()->SetTitleFont(132);
   w_r_eta_toterr__202->Draw("e2");
   Double_t xAxis173[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *w_r_eta_staterr__203 = new TH1F("w_r_eta_staterr__203","w_eta",4, xAxis173);
   w_r_eta_staterr__203->SetBinContent(1,2.19025);
   w_r_eta_staterr__203->SetBinContent(2,1.898889);
   w_r_eta_staterr__203->SetBinContent(3,1.529143);
   w_r_eta_staterr__203->SetBinContent(4,0.9650988);
   w_r_eta_staterr__203->SetBinContent(5,0.9650988);
   w_r_eta_staterr__203->SetBinError(1,0.02689882);
   w_r_eta_staterr__203->SetBinError(2,0.02202789);
   w_r_eta_staterr__203->SetBinError(3,0.02055473);
   w_r_eta_staterr__203->SetBinError(4,0.01726767);
   w_r_eta_staterr__203->SetBinError(5,0.01726767);
   w_r_eta_staterr__203->SetMinimum(0.01);
   w_r_eta_staterr__203->SetMaximum(3.5);
   w_r_eta_staterr__203->SetEntries(6);
   w_r_eta_staterr__203->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   w_r_eta_staterr__203->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   w_r_eta_staterr__203->SetLineColor(ci);
   w_r_eta_staterr__203->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   w_r_eta_staterr__203->SetMarkerColor(ci);
   w_r_eta_staterr__203->SetMarkerStyle(0);
   w_r_eta_staterr__203->GetXaxis()->SetRange(1,4);
   w_r_eta_staterr__203->GetXaxis()->SetNdivisions(4);
   w_r_eta_staterr__203->GetXaxis()->SetLabelFont(132);
   w_r_eta_staterr__203->GetXaxis()->SetLabelOffset(999);
   w_r_eta_staterr__203->GetXaxis()->SetLabelSize(0);
   w_r_eta_staterr__203->GetXaxis()->SetTitleSize(0.06);
   w_r_eta_staterr__203->GetXaxis()->SetTitleFont(132);
   w_r_eta_staterr__203->GetYaxis()->SetTitle("R_{#it{W}^{#pm}}");
   w_r_eta_staterr__203->GetYaxis()->SetLabelFont(132);
   w_r_eta_staterr__203->GetYaxis()->SetLabelSize(0.05);
   w_r_eta_staterr__203->GetYaxis()->SetTitleSize(0.06);
   w_r_eta_staterr__203->GetYaxis()->SetTitleFont(132);
   w_r_eta_staterr__203->GetZaxis()->SetLabelFont(132);
   w_r_eta_staterr__203->GetZaxis()->SetLabelSize(0.05);
   w_r_eta_staterr__203->GetZaxis()->SetTitleSize(0.06);
   w_r_eta_staterr__203->GetZaxis()->SetTitleFont(132);
   w_r_eta_staterr__203->Draw("e2same");
   
   Double_t Graph0_fx3251[4] = {
   2.15,
   2.65,
   3.15,
   3.8};
   Double_t Graph0_fy3251[4] = {
   2.04965,
   1.91604,
   1.54792,
   1.06955};
   Double_t Graph0_felx3251[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3251[4] = {
   0.0149,
   0.0084,
   0.0082,
   0.0107};
   Double_t Graph0_fehx3251[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3251[4] = {
   0.0149,
   0.0084,
   0.0082,
   0.0107};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(4,Graph0_fx3251,Graph0_fy3251,Graph0_felx3251,Graph0_fehx3251,Graph0_fely3251,Graph0_fehy3251);
   grae->SetName("Graph0");
   grae->SetTitle("CT14 Ratio");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3251 = new TH1F("Graph_Graph3251","CT14 Ratio",100,1.985,3.965);
   Graph_Graph3251->SetMinimum(0.01);
   Graph_Graph3251->SetMaximum(3.5);
   Graph_Graph3251->SetDirectory(0);
   Graph_Graph3251->SetStats(0);
   Graph_Graph3251->SetLineWidth(2);
   Graph_Graph3251->SetMarkerStyle(0);
   Graph_Graph3251->GetXaxis()->SetRange(1,101);
   Graph_Graph3251->GetXaxis()->SetNdivisions(4);
   Graph_Graph3251->GetXaxis()->SetLabelFont(132);
   Graph_Graph3251->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3251->GetXaxis()->SetLabelSize(0);
   Graph_Graph3251->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3251->GetXaxis()->SetTitleFont(132);
   Graph_Graph3251->GetYaxis()->SetTitle("R_{#it{W}^{#pm}}");
   Graph_Graph3251->GetYaxis()->SetLabelFont(132);
   Graph_Graph3251->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3251->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3251->GetYaxis()->SetTitleFont(132);
   Graph_Graph3251->GetZaxis()->SetLabelFont(132);
   Graph_Graph3251->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3251->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3251->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3251);
   
   grae->Draw("p1p");
   
   Double_t Graph1_fx3252[4] = {
   2.15,
   2.65,
   3.15,
   3.8};
   Double_t Graph1_fy3252[4] = {
   2.04965,
   1.91604,
   1.54792,
   1.06955};
   Double_t Graph1_felx3252[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3252[4] = {
   0.0453817,
   0.05013483,
   0.05973052,
   0.07642827};
   Double_t Graph1_fehx3252[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3252[4] = {
   0.04986359,
   0.05132815,
   0.05619836,
   0.06324486};
   grae = new TGraphAsymmErrors(4,Graph1_fx3252,Graph1_fy3252,Graph1_felx3252,Graph1_fehx3252,Graph1_fely3252,Graph1_fehy3252);
   grae->SetName("Graph1");
   grae->SetTitle("CT14 Ratio");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3252 = new TH1F("Graph_Graph3252","CT14 Ratio",100,1.985,3.965);
   Graph_Graph3252->SetMinimum(0.01);
   Graph_Graph3252->SetMaximum(3.5);
   Graph_Graph3252->SetDirectory(0);
   Graph_Graph3252->SetStats(0);
   Graph_Graph3252->SetLineWidth(2);
   Graph_Graph3252->SetMarkerStyle(0);
   Graph_Graph3252->GetXaxis()->SetRange(1,101);
   Graph_Graph3252->GetXaxis()->SetNdivisions(4);
   Graph_Graph3252->GetXaxis()->SetLabelFont(132);
   Graph_Graph3252->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3252->GetXaxis()->SetLabelSize(0);
   Graph_Graph3252->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3252->GetXaxis()->SetTitleFont(132);
   Graph_Graph3252->GetYaxis()->SetTitle("R_{#it{W}^{#pm}}");
   Graph_Graph3252->GetYaxis()->SetLabelFont(132);
   Graph_Graph3252->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3252->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3252->GetYaxis()->SetTitleFont(132);
   Graph_Graph3252->GetZaxis()->SetLabelFont(132);
   Graph_Graph3252->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3252->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3252->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3252);
   
   grae->Draw("p1p");
   
   Double_t Graph2_fx3253[4] = {
   2.25,
   2.75,
   3.25,
   4};
   Double_t Graph2_fy3253[4] = {
   2.00126,
   1.85043,
   1.4888,
   1.01778};
   Double_t Graph2_felx3253[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3253[4] = {
   0.0149,
   0.0084,
   0.0082,
   0.0107};
   Double_t Graph2_fehx3253[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3253[4] = {
   0.0149,
   0.0084,
   0.0082,
   0.0107};
   grae = new TGraphAsymmErrors(4,Graph2_fx3253,Graph2_fy3253,Graph2_felx3253,Graph2_fehx3253,Graph2_fely3253,Graph2_fehy3253);
   grae->SetName("Graph2");
   grae->SetTitle("MMHT14 Ratio");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_Graph3253 = new TH1F("Graph_Graph3253","MMHT14 Ratio",100,2.075,4.175);
   Graph_Graph3253->SetMinimum(0.01);
   Graph_Graph3253->SetMaximum(3.5);
   Graph_Graph3253->SetDirectory(0);
   Graph_Graph3253->SetStats(0);
   Graph_Graph3253->SetLineWidth(2);
   Graph_Graph3253->SetMarkerStyle(0);
   Graph_Graph3253->GetXaxis()->SetRange(0,101);
   Graph_Graph3253->GetXaxis()->SetNdivisions(4);
   Graph_Graph3253->GetXaxis()->SetLabelFont(132);
   Graph_Graph3253->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3253->GetXaxis()->SetLabelSize(0);
   Graph_Graph3253->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3253->GetXaxis()->SetTitleFont(132);
   Graph_Graph3253->GetYaxis()->SetTitle("R_{#it{W}^{#pm}}");
   Graph_Graph3253->GetYaxis()->SetLabelFont(132);
   Graph_Graph3253->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3253->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3253->GetYaxis()->SetTitleFont(132);
   Graph_Graph3253->GetZaxis()->SetLabelFont(132);
   Graph_Graph3253->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3253->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3253->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3253);
   
   grae->Draw("p1p");
   
   Double_t Graph3_fx3254[4] = {
   2.25,
   2.75,
   3.25,
   4};
   Double_t Graph3_fy3254[4] = {
   2.00126,
   1.85043,
   1.4888,
   1.01778};
   Double_t Graph3_felx3254[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3254[4] = {
   0.0428347,
   0.0420005,
   0.0472866,
   0.0560206};
   Double_t Graph3_fehx3254[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3254[4] = {
   0.041402,
   0.0406719,
   0.0459362,
   0.056178};
   grae = new TGraphAsymmErrors(4,Graph3_fx3254,Graph3_fy3254,Graph3_felx3254,Graph3_fehx3254,Graph3_fely3254,Graph3_fehy3254);
   grae->SetName("Graph3");
   grae->SetTitle("MMHT14 Ratio");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_Graph3254 = new TH1F("Graph_Graph3254","MMHT14 Ratio",100,2.075,4.175);
   Graph_Graph3254->SetMinimum(0.01);
   Graph_Graph3254->SetMaximum(3.5);
   Graph_Graph3254->SetDirectory(0);
   Graph_Graph3254->SetStats(0);
   Graph_Graph3254->SetLineWidth(2);
   Graph_Graph3254->SetMarkerStyle(0);
   Graph_Graph3254->GetXaxis()->SetRange(0,101);
   Graph_Graph3254->GetXaxis()->SetNdivisions(4);
   Graph_Graph3254->GetXaxis()->SetLabelFont(132);
   Graph_Graph3254->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3254->GetXaxis()->SetLabelSize(0);
   Graph_Graph3254->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3254->GetXaxis()->SetTitleFont(132);
   Graph_Graph3254->GetYaxis()->SetTitle("R_{#it{W}^{#pm}}");
   Graph_Graph3254->GetYaxis()->SetLabelFont(132);
   Graph_Graph3254->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3254->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3254->GetYaxis()->SetTitleFont(132);
   Graph_Graph3254->GetZaxis()->SetLabelFont(132);
   Graph_Graph3254->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3254->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3254->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3254);
   
   grae->Draw("p1p");
   
   Double_t Graph4_fx3255[4] = {
   2.35,
   2.85,
   3.35,
   4.2};
   Double_t Graph4_fy3255[4] = {
   2.0268,
   1.8851,
   1.4885,
   0.9614};
   Double_t Graph4_felx3255[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph4_fely3255[4] = {
   0.0149,
   0.0084,
   0.0082,
   0.0107};
   Double_t Graph4_fehx3255[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph4_fehy3255[4] = {
   0.0149,
   0.0084,
   0.0082,
   0.0107};
   grae = new TGraphAsymmErrors(4,Graph4_fx3255,Graph4_fy3255,Graph4_felx3255,Graph4_fehx3255,Graph4_fely3255,Graph4_fehy3255);
   grae->SetName("Graph4");
   grae->SetTitle("NNPDF30 Ratio");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3255 = new TH1F("Graph_Graph3255","NNPDF30 Ratio",100,2.165,4.385);
   Graph_Graph3255->SetMinimum(0.01);
   Graph_Graph3255->SetMaximum(3.5);
   Graph_Graph3255->SetDirectory(0);
   Graph_Graph3255->SetStats(0);
   Graph_Graph3255->SetLineWidth(2);
   Graph_Graph3255->SetMarkerStyle(0);
   Graph_Graph3255->GetXaxis()->SetRange(0,101);
   Graph_Graph3255->GetXaxis()->SetNdivisions(4);
   Graph_Graph3255->GetXaxis()->SetLabelFont(132);
   Graph_Graph3255->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3255->GetXaxis()->SetLabelSize(0);
   Graph_Graph3255->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3255->GetXaxis()->SetTitleFont(132);
   Graph_Graph3255->GetYaxis()->SetTitle("R_{#it{W}^{#pm}}");
   Graph_Graph3255->GetYaxis()->SetLabelFont(132);
   Graph_Graph3255->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3255->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3255->GetYaxis()->SetTitleFont(132);
   Graph_Graph3255->GetZaxis()->SetLabelFont(132);
   Graph_Graph3255->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3255->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3255->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3255);
   
   grae->Draw("p1p");
   
   Double_t Graph5_fx3256[4] = {
   2.35,
   2.85,
   3.35,
   4.2};
   Double_t Graph5_fy3256[4] = {
   2.0268,
   1.8851,
   1.4885,
   0.9614};
   Double_t Graph5_felx3256[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph5_fely3256[4] = {
   0.0373,
   0.038,
   0.0489,
   0.0855};
   Double_t Graph5_fehx3256[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph5_fehy3256[4] = {
   0.0373,
   0.038,
   0.0489,
   0.0855};
   grae = new TGraphAsymmErrors(4,Graph5_fx3256,Graph5_fy3256,Graph5_felx3256,Graph5_fehx3256,Graph5_fely3256,Graph5_fehy3256);
   grae->SetName("Graph5");
   grae->SetTitle("NNPDF30 Ratio");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3256 = new TH1F("Graph_Graph3256","NNPDF30 Ratio",100,2.165,4.385);
   Graph_Graph3256->SetMinimum(0.01);
   Graph_Graph3256->SetMaximum(3.5);
   Graph_Graph3256->SetDirectory(0);
   Graph_Graph3256->SetStats(0);
   Graph_Graph3256->SetLineWidth(2);
   Graph_Graph3256->SetMarkerStyle(0);
   Graph_Graph3256->GetXaxis()->SetRange(0,101);
   Graph_Graph3256->GetXaxis()->SetNdivisions(4);
   Graph_Graph3256->GetXaxis()->SetLabelFont(132);
   Graph_Graph3256->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3256->GetXaxis()->SetLabelSize(0);
   Graph_Graph3256->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3256->GetXaxis()->SetTitleFont(132);
   Graph_Graph3256->GetYaxis()->SetTitle("R_{#it{W}^{#pm}}");
   Graph_Graph3256->GetYaxis()->SetLabelFont(132);
   Graph_Graph3256->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3256->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3256->GetYaxis()->SetTitleFont(132);
   Graph_Graph3256->GetZaxis()->SetLabelFont(132);
   Graph_Graph3256->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3256->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3256->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3256);
   
   grae->Draw("p1p");
   
   TPaveText *pt = new TPaveText(0.5,0.85,0.85,0.94,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 8 TeV");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.5,0.62,0.9,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_stat","Data_{stat}","f");

   ci = TColor::GetColor("#ff9933");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("data_tot","Data_{tot}","f");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ct_temp","CT14","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mmht_temp","MMHT14","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("nnpdf_temp","NNPDF30","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis174[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *w_r_eta_toterr_copy__204 = new TH1F("w_r_eta_toterr_copy__204","w_eta",4, xAxis174);
   w_r_eta_toterr_copy__204->SetBinContent(1,2.19025);
   w_r_eta_toterr_copy__204->SetBinContent(2,1.898889);
   w_r_eta_toterr_copy__204->SetBinContent(3,1.529143);
   w_r_eta_toterr_copy__204->SetBinContent(4,0.9650988);
   w_r_eta_toterr_copy__204->SetBinContent(5,0.9650988);
   w_r_eta_toterr_copy__204->SetBinError(1,0.07464207);
   w_r_eta_toterr_copy__204->SetBinError(2,0.0660939);
   w_r_eta_toterr_copy__204->SetBinError(3,0.06010184);
   w_r_eta_toterr_copy__204->SetBinError(4,0.06616402);
   w_r_eta_toterr_copy__204->SetBinError(5,0.06616402);
   w_r_eta_toterr_copy__204->SetMinimum(0.01);
   w_r_eta_toterr_copy__204->SetMaximum(3.5);
   w_r_eta_toterr_copy__204->SetEntries(6);
   w_r_eta_toterr_copy__204->SetDirectory(0);
   w_r_eta_toterr_copy__204->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   w_r_eta_toterr_copy__204->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   w_r_eta_toterr_copy__204->SetLineColor(ci);
   w_r_eta_toterr_copy__204->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   w_r_eta_toterr_copy__204->SetMarkerColor(ci);
   w_r_eta_toterr_copy__204->SetMarkerStyle(0);
   w_r_eta_toterr_copy__204->GetXaxis()->SetRange(1,4);
   w_r_eta_toterr_copy__204->GetXaxis()->SetNdivisions(4);
   w_r_eta_toterr_copy__204->GetXaxis()->SetLabelFont(132);
   w_r_eta_toterr_copy__204->GetXaxis()->SetLabelOffset(999);
   w_r_eta_toterr_copy__204->GetXaxis()->SetLabelSize(0);
   w_r_eta_toterr_copy__204->GetXaxis()->SetTitleSize(0.06);
   w_r_eta_toterr_copy__204->GetXaxis()->SetTitleFont(132);
   w_r_eta_toterr_copy__204->GetYaxis()->SetTitle("R_{#it{W}^{#pm}}");
   w_r_eta_toterr_copy__204->GetYaxis()->SetLabelFont(132);
   w_r_eta_toterr_copy__204->GetYaxis()->SetLabelSize(0.05);
   w_r_eta_toterr_copy__204->GetYaxis()->SetTitleSize(0.06);
   w_r_eta_toterr_copy__204->GetYaxis()->SetTitleFont(132);
   w_r_eta_toterr_copy__204->GetZaxis()->SetLabelFont(132);
   w_r_eta_toterr_copy__204->GetZaxis()->SetLabelSize(0.05);
   w_r_eta_toterr_copy__204->GetZaxis()->SetTitleSize(0.06);
   w_r_eta_toterr_copy__204->GetZaxis()->SetTitleFont(132);
   w_r_eta_toterr_copy__204->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.05,0.995,0.995);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(1.567901,0.2935897,4.654321,3.267949);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(2);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   lowerPad->SetLeftMargin(0.14);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetTopMargin(0.665);
   lowerPad->SetBottomMargin(0.14);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   Double_t xAxis175[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205 = new TH1F("wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205","w_eta",4, xAxis175);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetBinContent(1,1);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetBinContent(2,1);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetBinContent(3,1);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetBinContent(4,1);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetBinContent(5,0.9650988);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetBinError(1,0.03407924);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetBinError(2,0.03480661);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetBinError(3,0.03930426);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetBinError(4,0.06855673);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetBinError(5,0.06616402);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetMinimum(0.71);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetMaximum(1.29);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetEntries(10);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetLineColor(ci);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetMarkerColor(ci);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->SetMarkerStyle(0);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetXaxis()->SetRange(1,4);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetXaxis()->SetNdivisions(4);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetXaxis()->SetLabelFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetXaxis()->SetLabelOffset(0.02);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetXaxis()->SetLabelSize(0.05);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetXaxis()->SetTitleSize(0.06);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetXaxis()->SetTitleFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetYaxis()->SetTitle("Ratio");
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetYaxis()->CenterTitle(true);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetYaxis()->SetNdivisions(505);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetYaxis()->SetLabelFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetYaxis()->SetLabelSize(0.05);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetYaxis()->SetTitleSize(0.06);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetYaxis()->SetTickLength(0.12325);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetYaxis()->SetTitleFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetZaxis()->SetLabelFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetZaxis()->SetLabelSize(0.05);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetZaxis()->SetTitleSize(0.06);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->GetZaxis()->SetTitleFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0__205->Draw("e2");
   Double_t xAxis176[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206 = new TH1F("wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206","w_eta",4, xAxis176);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetBinContent(1,1);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetBinContent(2,1);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetBinContent(3,1);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetBinContent(4,1);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetBinContent(5,0.9650988);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetBinError(1,0.01228116);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetBinError(2,0.01160041);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetBinError(3,0.01344199);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetBinError(4,0.01789213);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetBinError(5,0.01726767);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetMinimum(0.71);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetMaximum(1.29);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetEntries(10);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetLineColor(ci);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetMarkerColor(ci);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->SetMarkerStyle(0);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetXaxis()->SetRange(1,4);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetXaxis()->SetNdivisions(4);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetXaxis()->SetLabelFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetXaxis()->SetLabelOffset(0.02);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetXaxis()->SetLabelSize(0.05);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetXaxis()->SetTitleSize(0.06);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetXaxis()->SetTitleFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetYaxis()->SetTitle("Ratio");
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetYaxis()->CenterTitle(true);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetYaxis()->SetNdivisions(505);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetYaxis()->SetLabelFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetYaxis()->SetLabelSize(0.05);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetYaxis()->SetTitleSize(0.06);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetYaxis()->SetTickLength(0.12325);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetYaxis()->SetTitleFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetZaxis()->SetLabelFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetZaxis()->SetLabelSize(0.05);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetZaxis()->SetTitleSize(0.06);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->GetZaxis()->SetTitleFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp1__206->Draw("e2same");
   
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp2_fx3257[4] = {
   2.15,
   2.65,
   3.15,
   3.8};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp2_fy3257[4] = {
   0.9358062,
   1.009032,
   1.012279,
   1.108229};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp2_felx3257[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp2_fely3257[4] = {
   0.006802875,
   0.004423639,
   0.00536248,
   0.01108695};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp2_fehx3257[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp2_fehy3257[4] = {
   0.006802875,
   0.004423639,
   0.00536248,
   0.01108695};
   grae = new TGraphAsymmErrors(4,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp2_fx3257,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp2_fy3257,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp2_felx3257,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp2_fehx3257,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp2_fely3257,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp2_fehy3257);
   grae->SetName("wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp2");
   grae->SetTitle("CT14 Ratio");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257 = new TH1F("Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257","CT14 Ratio",100,1.985,3.965);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->SetMinimum(0.71);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->SetMaximum(1.29);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->SetDirectory(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->SetStats(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->SetLineWidth(2);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->SetMarkerStyle(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetXaxis()->SetRange(1,101);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetXaxis()->SetNdivisions(4);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetXaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetXaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetYaxis()->SetTitle("Ratio");
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetYaxis()->CenterTitle(true);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetYaxis()->SetNdivisions(505);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetYaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetYaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetZaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp23257);
   
   grae->Draw("p1");
   
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp3_fx3258[4] = {
   2.15,
   2.65,
   3.15,
   3.8};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp3_fy3258[4] = {
   0.9358062,
   1.009032,
   1.012279,
   1.108229};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp3_felx3258[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp3_fely3258[4] = {
   0.02071987,
   0.02640219,
   0.03906143,
   0.07919217};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp3_fehx3258[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp3_fehy3258[4] = {
   0.02276616,
   0.02703062,
   0.03675154,
   0.06553201};
   grae = new TGraphAsymmErrors(4,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp3_fx3258,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp3_fy3258,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp3_felx3258,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp3_fehx3258,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp3_fely3258,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp3_fehy3258);
   grae->SetName("wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp3");
   grae->SetTitle("CT14 Ratio");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258 = new TH1F("Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258","CT14 Ratio",100,1.985,3.965);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->SetMinimum(0.71);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->SetMaximum(1.29);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->SetDirectory(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->SetStats(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->SetLineWidth(2);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->SetMarkerStyle(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetXaxis()->SetRange(1,101);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetXaxis()->SetNdivisions(4);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetXaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetXaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetYaxis()->SetTitle("Ratio");
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetYaxis()->CenterTitle(true);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetYaxis()->SetNdivisions(505);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetYaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetYaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetZaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp33258);
   
   grae->Draw("p1");
   
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp4_fx3259[4] = {
   2.25,
   2.75,
   3.25,
   4};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp4_fy3259[4] = {
   0.9137129,
   0.9744802,
   0.9736172,
   1.054586};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp4_felx3259[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp4_fely3259[4] = {
   0.006802875,
   0.004423639,
   0.00536248,
   0.01108695};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp4_fehx3259[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp4_fehy3259[4] = {
   0.006802875,
   0.004423639,
   0.00536248,
   0.01108695};
   grae = new TGraphAsymmErrors(4,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp4_fx3259,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp4_fy3259,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp4_felx3259,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp4_fehx3259,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp4_fely3259,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp4_fehy3259);
   grae->SetName("wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp4");
   grae->SetTitle("MMHT14 Ratio");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259 = new TH1F("Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259","MMHT14 Ratio",100,2.075,4.175);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->SetMinimum(0.71);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->SetMaximum(1.29);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->SetDirectory(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->SetStats(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->SetLineWidth(2);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->SetMarkerStyle(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetXaxis()->SetRange(0,101);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetXaxis()->SetNdivisions(4);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetXaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetXaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetYaxis()->SetTitle("Ratio");
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetYaxis()->CenterTitle(true);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetYaxis()->SetNdivisions(505);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetYaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetYaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetZaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp43259);
   
   grae->Draw("p1");
   
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp5_fx3260[4] = {
   2.25,
   2.75,
   3.25,
   4};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp5_fy3260[4] = {
   0.9137129,
   0.9744802,
   0.9736172,
   1.054586};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp5_felx3260[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp5_fely3260[4] = {
   0.01955699,
   0.02211846,
   0.03092359,
   0.05804649};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp5_fehx3260[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp5_fehy3260[4] = {
   0.01890286,
   0.02141879,
   0.03004048,
   0.05820958};
   grae = new TGraphAsymmErrors(4,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp5_fx3260,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp5_fy3260,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp5_felx3260,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp5_fehx3260,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp5_fely3260,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp5_fehy3260);
   grae->SetName("wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp5");
   grae->SetTitle("MMHT14 Ratio");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260 = new TH1F("Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260","MMHT14 Ratio",100,2.075,4.175);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->SetMinimum(0.71);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->SetMaximum(1.29);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->SetDirectory(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->SetStats(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->SetLineWidth(2);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->SetMarkerStyle(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetXaxis()->SetRange(0,101);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetXaxis()->SetNdivisions(4);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetXaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetXaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetYaxis()->SetTitle("Ratio");
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetYaxis()->CenterTitle(true);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetYaxis()->SetNdivisions(505);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetYaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetYaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetZaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp53260);
   
   grae->Draw("p1");
   
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp6_fx3261[4] = {
   2.35,
   2.85,
   3.35,
   4.2};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp6_fy3261[4] = {
   0.9253736,
   0.9927383,
   0.973421,
   0.9961674};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp6_felx3261[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp6_fely3261[4] = {
   0.006802875,
   0.004423639,
   0.00536248,
   0.01108695};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp6_fehx3261[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp6_fehy3261[4] = {
   0.006802875,
   0.004423639,
   0.00536248,
   0.01108695};
   grae = new TGraphAsymmErrors(4,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp6_fx3261,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp6_fy3261,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp6_felx3261,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp6_fehx3261,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp6_fely3261,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp6_fehy3261);
   grae->SetName("wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp6");
   grae->SetTitle("NNPDF30 Ratio");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261 = new TH1F("Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261","NNPDF30 Ratio",100,2.165,4.385);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->SetMinimum(0.71);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->SetMaximum(1.29);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->SetDirectory(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->SetStats(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->SetLineWidth(2);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->SetMarkerStyle(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetXaxis()->SetRange(0,101);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetXaxis()->SetNdivisions(4);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetXaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetXaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetYaxis()->SetTitle("Ratio");
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetYaxis()->CenterTitle(true);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetYaxis()->SetNdivisions(505);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetYaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetYaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetZaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp63261);
   
   grae->Draw("p1");
   
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp7_fx3262[4] = {
   2.35,
   2.85,
   3.35,
   4.2};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp7_fy3262[4] = {
   0.9253736,
   0.9927383,
   0.973421,
   0.9961674};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp7_felx3262[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp7_fely3262[4] = {
   0.01703002,
   0.0200117,
   0.03197869,
   0.08859197};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp7_fehx3262[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp7_fehy3262[4] = {
   0.01703002,
   0.0200117,
   0.03197869,
   0.08859197};
   grae = new TGraphAsymmErrors(4,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp7_fx3262,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp7_fy3262,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp7_felx3262,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp7_fehx3262,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp7_fely3262,wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp7_fehy3262);
   grae->SetName("wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp7");
   grae->SetTitle("NNPDF30 Ratio");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262 = new TH1F("Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262","NNPDF30 Ratio",100,2.165,4.385);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->SetMinimum(0.71);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->SetMaximum(1.29);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->SetDirectory(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->SetStats(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->SetLineWidth(2);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->SetMarkerStyle(0);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetXaxis()->SetRange(0,101);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetXaxis()->SetNdivisions(4);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetXaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetXaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetYaxis()->SetTitle("Ratio");
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetYaxis()->CenterTitle(true);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetYaxis()->SetNdivisions(505);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetYaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetYaxis()->SetTitleFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetZaxis()->SetLabelFont(132);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp73262);
   
   grae->Draw("p1");
   Double_t xAxis177[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207 = new TH1F("wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207","w_eta",4, xAxis177);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetBinContent(1,1);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetBinContent(2,1);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetBinContent(3,1);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetBinContent(4,1);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetBinContent(5,0.9650988);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetBinError(1,0.03407924);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetBinError(2,0.03480661);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetBinError(3,0.03930426);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetBinError(4,0.06855673);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetBinError(5,0.06616402);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetMinimum(0.71);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetMaximum(1.29);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetEntries(10);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetDirectory(0);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetLineColor(ci);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetMarkerColor(ci);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->SetMarkerStyle(0);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetXaxis()->SetRange(1,4);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetXaxis()->SetNdivisions(4);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetXaxis()->SetLabelFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetXaxis()->SetLabelOffset(0.02);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetXaxis()->SetLabelSize(0.05);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetXaxis()->SetTitleSize(0.06);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetXaxis()->SetTitleFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetYaxis()->SetTitle("Ratio");
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetYaxis()->CenterTitle(true);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetYaxis()->SetNdivisions(505);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetYaxis()->SetLabelFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetYaxis()->SetLabelSize(0.05);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetYaxis()->SetTitleSize(0.06);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetYaxis()->SetTickLength(0.12325);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetYaxis()->SetTitleFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetZaxis()->SetLabelFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetZaxis()->SetLabelSize(0.05);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetZaxis()->SetTitleSize(0.06);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->GetZaxis()->SetTitleFont(132);
   wj_ratio_eta_fewz_8TeV_400_1001_0ratiocomp0_copy__207->Draw("sameaxis");
   lowerPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig8r.C <==
void wj_asymm_eta_fewz_8TeV()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Thu Apr 28 10:19:36 2016) by ROOT version6.04/10
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0.16);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: bottomPad
   TPad *bottomPad = new TPad("bottomPad", "bottomPad",0.005,0.05,0.995,0.995);
   bottomPad->Draw();
   bottomPad->cd();
   bottomPad->Range(0,0,1,1);
   bottomPad->SetFillColor(0);
   bottomPad->SetFillStyle(4000);
   bottomPad->SetBorderMode(0);
   bottomPad->SetBorderSize(2);
   bottomPad->SetTickx(1);
   bottomPad->SetTicky(1);
   bottomPad->SetLeftMargin(0.14);
   bottomPad->SetRightMargin(0.05);
   bottomPad->SetTopMargin(0.05);
   bottomPad->SetBottomMargin(0.16);
   bottomPad->SetFrameLineWidth(2);
   bottomPad->SetFrameBorderMode(0);
   bottomPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.05,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(1.567901,-0.6637097,4.654321,0.7717742);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.33);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   Double_t xAxis166[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *w_a_eta_toterr__196 = new TH1F("w_a_eta_toterr__196","w_eta",4, xAxis166);
   w_a_eta_toterr__196->SetBinContent(1,0.37309);
   w_a_eta_toterr__196->SetBinContent(2,0.3100806);
   w_a_eta_toterr__196->SetBinContent(3,0.2092183);
   w_a_eta_toterr__196->SetBinContent(4,-0.01776053);
   w_a_eta_toterr__196->SetBinContent(5,-0.01776053);
   w_a_eta_toterr__196->SetBinError(1,0.01466777);
   w_a_eta_toterr__196->SetBinError(2,0.01572998);
   w_a_eta_toterr__196->SetBinError(3,0.01879191);
   w_a_eta_toterr__196->SetBinError(4,0.03426755);
   w_a_eta_toterr__196->SetBinError(5,0.03426755);
   w_a_eta_toterr__196->SetMinimum(-0.19);
   w_a_eta_toterr__196->SetMaximum(0.7);
   w_a_eta_toterr__196->SetEntries(6);
   w_a_eta_toterr__196->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   w_a_eta_toterr__196->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   w_a_eta_toterr__196->SetLineColor(ci);
   w_a_eta_toterr__196->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   w_a_eta_toterr__196->SetMarkerColor(ci);
   w_a_eta_toterr__196->SetMarkerStyle(0);
   w_a_eta_toterr__196->GetXaxis()->SetRange(1,4);
   w_a_eta_toterr__196->GetXaxis()->SetNdivisions(4);
   w_a_eta_toterr__196->GetXaxis()->SetLabelFont(132);
   w_a_eta_toterr__196->GetXaxis()->SetLabelOffset(999);
   w_a_eta_toterr__196->GetXaxis()->SetLabelSize(0);
   w_a_eta_toterr__196->GetXaxis()->SetTitleSize(0.06);
   w_a_eta_toterr__196->GetXaxis()->SetTitleFont(132);
   w_a_eta_toterr__196->GetYaxis()->SetTitle("A(#it{Wj})");
   w_a_eta_toterr__196->GetYaxis()->SetLabelFont(132);
   w_a_eta_toterr__196->GetYaxis()->SetLabelSize(0.05);
   w_a_eta_toterr__196->GetYaxis()->SetTitleSize(0.06);
   w_a_eta_toterr__196->GetYaxis()->SetTitleFont(132);
   w_a_eta_toterr__196->GetZaxis()->SetLabelFont(132);
   w_a_eta_toterr__196->GetZaxis()->SetLabelSize(0.05);
   w_a_eta_toterr__196->GetZaxis()->SetTitleSize(0.06);
   w_a_eta_toterr__196->GetZaxis()->SetTitleFont(132);
   w_a_eta_toterr__196->Draw("e2");
   Double_t xAxis167[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *w_a_eta_staterr__197 = new TH1F("w_a_eta_staterr__197","w_eta",4, xAxis167);
   w_a_eta_staterr__197->SetBinContent(1,0.37309);
   w_a_eta_staterr__197->SetBinContent(2,0.3100806);
   w_a_eta_staterr__197->SetBinContent(3,0.2092183);
   w_a_eta_staterr__197->SetBinContent(4,-0.01776053);
   w_a_eta_staterr__197->SetBinContent(5,-0.01776053);
   w_a_eta_staterr__197->SetBinError(1,0.005285836);
   w_a_eta_staterr__197->SetBinError(2,0.005242515);
   w_a_eta_staterr__197->SetBinError(3,0.006426803);
   w_a_eta_staterr__197->SetBinError(4,0.008943243);
   w_a_eta_staterr__197->SetBinError(5,0.008943243);
   w_a_eta_staterr__197->SetMinimum(-0.19);
   w_a_eta_staterr__197->SetMaximum(0.7);
   w_a_eta_staterr__197->SetEntries(6);
   w_a_eta_staterr__197->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   w_a_eta_staterr__197->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   w_a_eta_staterr__197->SetLineColor(ci);
   w_a_eta_staterr__197->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   w_a_eta_staterr__197->SetMarkerColor(ci);
   w_a_eta_staterr__197->SetMarkerStyle(0);
   w_a_eta_staterr__197->GetXaxis()->SetRange(1,4);
   w_a_eta_staterr__197->GetXaxis()->SetNdivisions(4);
   w_a_eta_staterr__197->GetXaxis()->SetLabelFont(132);
   w_a_eta_staterr__197->GetXaxis()->SetLabelOffset(999);
   w_a_eta_staterr__197->GetXaxis()->SetLabelSize(0);
   w_a_eta_staterr__197->GetXaxis()->SetTitleSize(0.06);
   w_a_eta_staterr__197->GetXaxis()->SetTitleFont(132);
   w_a_eta_staterr__197->GetYaxis()->SetTitle("A(#it{Wj})");
   w_a_eta_staterr__197->GetYaxis()->SetLabelFont(132);
   w_a_eta_staterr__197->GetYaxis()->SetLabelSize(0.05);
   w_a_eta_staterr__197->GetYaxis()->SetTitleSize(0.06);
   w_a_eta_staterr__197->GetYaxis()->SetTitleFont(132);
   w_a_eta_staterr__197->GetZaxis()->SetLabelFont(132);
   w_a_eta_staterr__197->GetZaxis()->SetLabelSize(0.05);
   w_a_eta_staterr__197->GetZaxis()->SetTitleSize(0.06);
   w_a_eta_staterr__197->GetZaxis()->SetTitleFont(132);
   w_a_eta_staterr__197->Draw("e2same");
   
   Double_t Graph0_fx3239[4] = {
   2.15,
   2.65,
   3.15,
   3.8};
   Double_t Graph0_fy3239[4] = {
   0.344188,
   0.314139,
   0.215046,
   0.0336065};
   Double_t Graph0_felx3239[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3239[4] = {
   0.0032,
   0.002,
   0.0029,
   0.007};
   Double_t Graph0_fehx3239[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3239[4] = {
   0.0032,
   0.002,
   0.0029,
   0.007};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(4,Graph0_fx3239,Graph0_fy3239,Graph0_felx3239,Graph0_fehx3239,Graph0_fely3239,Graph0_fehy3239);
   grae->SetName("Graph0");
   grae->SetTitle("CT14 Asym");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3239 = new TH1F("Graph_Graph3239","CT14 Asym",100,1.985,3.965);
   Graph_Graph3239->SetMinimum(-0.19);
   Graph_Graph3239->SetMaximum(0.7);
   Graph_Graph3239->SetDirectory(0);
   Graph_Graph3239->SetStats(0);
   Graph_Graph3239->SetLineWidth(2);
   Graph_Graph3239->SetMarkerStyle(0);
   Graph_Graph3239->GetXaxis()->SetRange(1,101);
   Graph_Graph3239->GetXaxis()->SetNdivisions(4);
   Graph_Graph3239->GetXaxis()->SetLabelFont(132);
   Graph_Graph3239->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3239->GetXaxis()->SetLabelSize(0);
   Graph_Graph3239->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3239->GetXaxis()->SetTitleFont(132);
   Graph_Graph3239->GetYaxis()->SetTitle("A(#it{Wj})");
   Graph_Graph3239->GetYaxis()->SetLabelFont(132);
   Graph_Graph3239->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3239->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3239->GetYaxis()->SetTitleFont(132);
   Graph_Graph3239->GetZaxis()->SetLabelFont(132);
   Graph_Graph3239->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3239->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3239->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3239);
   
   grae->Draw("p1p");
   
   Double_t Graph1_fx3240[4] = {
   2.15,
   2.65,
   3.15,
   3.8};
   Double_t Graph1_fy3240[4] = {
   0.344188,
   0.314139,
   0.215046,
   0.0336065};
   Double_t Graph1_felx3240[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3240[4] = {
   0.009788632,
   0.01189271,
   0.01897647,
   0.03837556};
   Double_t Graph1_fehx3240[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3240[4] = {
   0.01066322,
   0.01200255,
   0.0175228,
   0.03120213};
   grae = new TGraphAsymmErrors(4,Graph1_fx3240,Graph1_fy3240,Graph1_felx3240,Graph1_fehx3240,Graph1_fely3240,Graph1_fehy3240);
   grae->SetName("Graph1");
   grae->SetTitle("CT14 Asym");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3240 = new TH1F("Graph_Graph3240","CT14 Asym",100,1.985,3.965);
   Graph_Graph3240->SetMinimum(-0.19);
   Graph_Graph3240->SetMaximum(0.7);
   Graph_Graph3240->SetDirectory(0);
   Graph_Graph3240->SetStats(0);
   Graph_Graph3240->SetLineWidth(2);
   Graph_Graph3240->SetMarkerStyle(0);
   Graph_Graph3240->GetXaxis()->SetRange(1,101);
   Graph_Graph3240->GetXaxis()->SetNdivisions(4);
   Graph_Graph3240->GetXaxis()->SetLabelFont(132);
   Graph_Graph3240->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3240->GetXaxis()->SetLabelSize(0);
   Graph_Graph3240->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3240->GetXaxis()->SetTitleFont(132);
   Graph_Graph3240->GetYaxis()->SetTitle("A(#it{Wj})");
   Graph_Graph3240->GetYaxis()->SetLabelFont(132);
   Graph_Graph3240->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3240->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3240->GetYaxis()->SetTitleFont(132);
   Graph_Graph3240->GetZaxis()->SetLabelFont(132);
   Graph_Graph3240->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3240->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3240->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3240);
   
   grae->Draw("p1p");
   
   Double_t Graph2_fx3241[4] = {
   2.25,
   2.75,
   3.25,
   4};
   Double_t Graph2_fy3241[4] = {
   0.333614,
   0.29835,
   0.196399,
   0.00881251};
   Double_t Graph2_felx3241[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3241[4] = {
   0.0032,
   0.002,
   0.0029,
   0.007};
   Double_t Graph2_fehx3241[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3241[4] = {
   0.0032,
   0.002,
   0.0029,
   0.007};
   grae = new TGraphAsymmErrors(4,Graph2_fx3241,Graph2_fy3241,Graph2_felx3241,Graph2_fehx3241,Graph2_fely3241,Graph2_fehy3241);
   grae->SetName("Graph2");
   grae->SetTitle("MMHT14 Asym");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_Graph3241 = new TH1F("Graph_Graph3241","MMHT14 Asym",100,2.075,4.175);
   Graph_Graph3241->SetMinimum(-0.19);
   Graph_Graph3241->SetMaximum(0.7);
   Graph_Graph3241->SetDirectory(0);
   Graph_Graph3241->SetStats(0);
   Graph_Graph3241->SetLineWidth(2);
   Graph_Graph3241->SetMarkerStyle(0);
   Graph_Graph3241->GetXaxis()->SetRange(0,101);
   Graph_Graph3241->GetXaxis()->SetNdivisions(4);
   Graph_Graph3241->GetXaxis()->SetLabelFont(132);
   Graph_Graph3241->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3241->GetXaxis()->SetLabelSize(0);
   Graph_Graph3241->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3241->GetXaxis()->SetTitleFont(132);
   Graph_Graph3241->GetYaxis()->SetTitle("A(#it{Wj})");
   Graph_Graph3241->GetYaxis()->SetLabelFont(132);
   Graph_Graph3241->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3241->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3241->GetYaxis()->SetTitleFont(132);
   Graph_Graph3241->GetZaxis()->SetLabelFont(132);
   Graph_Graph3241->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3241->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3241->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3241);
   
   grae->Draw("p1p");
   
   Double_t Graph3_fx3242[4] = {
   2.25,
   2.75,
   3.25,
   4};
   Double_t Graph3_fy3242[4] = {
   0.333614,
   0.29835,
   0.196399,
   0.00881251};
   Double_t Graph3_felx3242[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3242[4] = {
   0.0094254,
   0.01030067,
   0.0155895,
   0.0294625};
   Double_t Graph3_fehx3242[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3242[4] = {
   0.00906558,
   0.00991985,
   0.0150238,
   0.0291465};
   grae = new TGraphAsymmErrors(4,Graph3_fx3242,Graph3_fy3242,Graph3_felx3242,Graph3_fehx3242,Graph3_fely3242,Graph3_fehy3242);
   grae->SetName("Graph3");
   grae->SetTitle("MMHT14 Asym");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_Graph3242 = new TH1F("Graph_Graph3242","MMHT14 Asym",100,2.075,4.175);
   Graph_Graph3242->SetMinimum(-0.19);
   Graph_Graph3242->SetMaximum(0.7);
   Graph_Graph3242->SetDirectory(0);
   Graph_Graph3242->SetStats(0);
   Graph_Graph3242->SetLineWidth(2);
   Graph_Graph3242->SetMarkerStyle(0);
   Graph_Graph3242->GetXaxis()->SetRange(0,101);
   Graph_Graph3242->GetXaxis()->SetNdivisions(4);
   Graph_Graph3242->GetXaxis()->SetLabelFont(132);
   Graph_Graph3242->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3242->GetXaxis()->SetLabelSize(0);
   Graph_Graph3242->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3242->GetXaxis()->SetTitleFont(132);
   Graph_Graph3242->GetYaxis()->SetTitle("A(#it{Wj})");
   Graph_Graph3242->GetYaxis()->SetLabelFont(132);
   Graph_Graph3242->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3242->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3242->GetYaxis()->SetTitleFont(132);
   Graph_Graph3242->GetZaxis()->SetLabelFont(132);
   Graph_Graph3242->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3242->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3242->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3242);
   
   grae->Draw("p1p");
   
   Double_t Graph4_fx3243[4] = {
   2.35,
   2.85,
   3.35,
   4.2};
   Double_t Graph4_fy3243[4] = {
   0.3392,
   0.3067,
   0.1961,
   -0.0211};
   Double_t Graph4_felx3243[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph4_fely3243[4] = {
   0.0032,
   0.002,
   0.0029,
   0.007};
   Double_t Graph4_fehx3243[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph4_fehy3243[4] = {
   0.0032,
   0.002,
   0.0029,
   0.007};
   grae = new TGraphAsymmErrors(4,Graph4_fx3243,Graph4_fy3243,Graph4_felx3243,Graph4_fehx3243,Graph4_fely3243,Graph4_fehy3243);
   grae->SetName("Graph4");
   grae->SetTitle("NNPDF30 Asym");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3243 = new TH1F("Graph_Graph3243","NNPDF30 Asym",100,2.165,4.385);
   Graph_Graph3243->SetMinimum(-0.19);
   Graph_Graph3243->SetMaximum(0.7);
   Graph_Graph3243->SetDirectory(0);
   Graph_Graph3243->SetStats(0);
   Graph_Graph3243->SetLineWidth(2);
   Graph_Graph3243->SetMarkerStyle(0);
   Graph_Graph3243->GetXaxis()->SetRange(0,101);
   Graph_Graph3243->GetXaxis()->SetNdivisions(4);
   Graph_Graph3243->GetXaxis()->SetLabelFont(132);
   Graph_Graph3243->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3243->GetXaxis()->SetLabelSize(0);
   Graph_Graph3243->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3243->GetXaxis()->SetTitleFont(132);
   Graph_Graph3243->GetYaxis()->SetTitle("A(#it{Wj})");
   Graph_Graph3243->GetYaxis()->SetLabelFont(132);
   Graph_Graph3243->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3243->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3243->GetYaxis()->SetTitleFont(132);
   Graph_Graph3243->GetZaxis()->SetLabelFont(132);
   Graph_Graph3243->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3243->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3243->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3243);
   
   grae->Draw("p1p");
   
   Double_t Graph5_fx3244[4] = {
   2.35,
   2.85,
   3.35,
   4.2};
   Double_t Graph5_fy3244[4] = {
   0.3392,
   0.3067,
   0.1961,
   -0.0211};
   Double_t Graph5_felx3244[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph5_fely3244[4] = {
   0.0081,
   0.0091,
   0.016,
   0.0458};
   Double_t Graph5_fehx3244[4] = {
   0,
   0,
   0,
   0};
   Double_t Graph5_fehy3244[4] = {
   0.0081,
   0.0091,
   0.016,
   0.0458};
   grae = new TGraphAsymmErrors(4,Graph5_fx3244,Graph5_fy3244,Graph5_felx3244,Graph5_fehx3244,Graph5_fely3244,Graph5_fehy3244);
   grae->SetName("Graph5");
   grae->SetTitle("NNPDF30 Asym");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3244 = new TH1F("Graph_Graph3244","NNPDF30 Asym",100,2.165,4.385);
   Graph_Graph3244->SetMinimum(-0.19);
   Graph_Graph3244->SetMaximum(0.7);
   Graph_Graph3244->SetDirectory(0);
   Graph_Graph3244->SetStats(0);
   Graph_Graph3244->SetLineWidth(2);
   Graph_Graph3244->SetMarkerStyle(0);
   Graph_Graph3244->GetXaxis()->SetRange(0,101);
   Graph_Graph3244->GetXaxis()->SetNdivisions(4);
   Graph_Graph3244->GetXaxis()->SetLabelFont(132);
   Graph_Graph3244->GetXaxis()->SetLabelOffset(999);
   Graph_Graph3244->GetXaxis()->SetLabelSize(0);
   Graph_Graph3244->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3244->GetXaxis()->SetTitleFont(132);
   Graph_Graph3244->GetYaxis()->SetTitle("A(#it{Wj})");
   Graph_Graph3244->GetYaxis()->SetLabelFont(132);
   Graph_Graph3244->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3244->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3244->GetYaxis()->SetTitleFont(132);
   Graph_Graph3244->GetZaxis()->SetLabelFont(132);
   Graph_Graph3244->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3244->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3244->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3244);
   
   grae->Draw("p1p");
   
   TPaveText *pt = new TPaveText(0.5,0.85,0.85,0.94,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 8 TeV");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.5,0.62,0.9,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data_stat","Data_{stat}","f");

   ci = TColor::GetColor("#ff9933");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("data_tot","Data_{tot}","f");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ct_temp","CT14","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mmht_temp","MMHT14","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("nnpdf_temp","NNPDF30","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis168[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *w_a_eta_toterr_copy__198 = new TH1F("w_a_eta_toterr_copy__198","w_eta",4, xAxis168);
   w_a_eta_toterr_copy__198->SetBinContent(1,0.37309);
   w_a_eta_toterr_copy__198->SetBinContent(2,0.3100806);
   w_a_eta_toterr_copy__198->SetBinContent(3,0.2092183);
   w_a_eta_toterr_copy__198->SetBinContent(4,-0.01776053);
   w_a_eta_toterr_copy__198->SetBinContent(5,-0.01776053);
   w_a_eta_toterr_copy__198->SetBinError(1,0.01466777);
   w_a_eta_toterr_copy__198->SetBinError(2,0.01572998);
   w_a_eta_toterr_copy__198->SetBinError(3,0.01879191);
   w_a_eta_toterr_copy__198->SetBinError(4,0.03426755);
   w_a_eta_toterr_copy__198->SetBinError(5,0.03426755);
   w_a_eta_toterr_copy__198->SetMinimum(-0.19);
   w_a_eta_toterr_copy__198->SetMaximum(0.7);
   w_a_eta_toterr_copy__198->SetEntries(6);
   w_a_eta_toterr_copy__198->SetDirectory(0);
   w_a_eta_toterr_copy__198->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   w_a_eta_toterr_copy__198->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   w_a_eta_toterr_copy__198->SetLineColor(ci);
   w_a_eta_toterr_copy__198->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   w_a_eta_toterr_copy__198->SetMarkerColor(ci);
   w_a_eta_toterr_copy__198->SetMarkerStyle(0);
   w_a_eta_toterr_copy__198->GetXaxis()->SetRange(1,4);
   w_a_eta_toterr_copy__198->GetXaxis()->SetNdivisions(4);
   w_a_eta_toterr_copy__198->GetXaxis()->SetLabelFont(132);
   w_a_eta_toterr_copy__198->GetXaxis()->SetLabelOffset(999);
   w_a_eta_toterr_copy__198->GetXaxis()->SetLabelSize(0);
   w_a_eta_toterr_copy__198->GetXaxis()->SetTitleSize(0.06);
   w_a_eta_toterr_copy__198->GetXaxis()->SetTitleFont(132);
   w_a_eta_toterr_copy__198->GetYaxis()->SetTitle("A(#it{Wj})");
   w_a_eta_toterr_copy__198->GetYaxis()->SetLabelFont(132);
   w_a_eta_toterr_copy__198->GetYaxis()->SetLabelSize(0.05);
   w_a_eta_toterr_copy__198->GetYaxis()->SetTitleSize(0.06);
   w_a_eta_toterr_copy__198->GetYaxis()->SetTitleFont(132);
   w_a_eta_toterr_copy__198->GetZaxis()->SetLabelFont(132);
   w_a_eta_toterr_copy__198->GetZaxis()->SetLabelSize(0.05);
   w_a_eta_toterr_copy__198->GetZaxis()->SetTitleSize(0.06);
   w_a_eta_toterr_copy__198->GetZaxis()->SetTitleFont(132);
   w_a_eta_toterr_copy__198->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.005,0.05,0.995,0.995);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(1.567901,-0.2435897,4.654321,0.7820513);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(2);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   lowerPad->SetLeftMargin(0.14);
   lowerPad->SetRightMargin(0.05);
   lowerPad->SetTopMargin(0.665);
   lowerPad->SetBottomMargin(0.14);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   Double_t xAxis169[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199 = new TH1F("wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199","w_eta",4, xAxis169);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->SetBinContent(5,-0.01776053);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->SetBinError(1,0.01466777);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->SetBinError(2,0.01572998);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->SetBinError(3,0.01879191);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->SetBinError(4,0.03426755);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->SetBinError(5,0.03426755);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->SetMinimum(-0.1);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->SetMaximum(0.1);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->SetEntries(10);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->SetLineColor(ci);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->SetMarkerColor(ci);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->SetMarkerStyle(0);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetXaxis()->SetRange(1,4);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetXaxis()->SetNdivisions(4);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetXaxis()->SetLabelFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetXaxis()->SetLabelOffset(0.02);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetXaxis()->SetLabelSize(0.05);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetXaxis()->SetTitleSize(0.06);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetXaxis()->SetTitleFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetYaxis()->SetTitle("Diff.");
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetYaxis()->SetNdivisions(505);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetYaxis()->SetLabelFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetYaxis()->SetLabelSize(0.05);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetYaxis()->SetTitleSize(0.06);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetYaxis()->SetTickLength(0.12325);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetYaxis()->SetTitleOffset(1.2);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetYaxis()->SetTitleFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetZaxis()->SetLabelFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetZaxis()->SetLabelSize(0.05);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetZaxis()->SetTitleSize(0.06);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->GetZaxis()->SetTitleFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0__199->Draw("e2");
   Double_t xAxis170[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200 = new TH1F("wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200","w_eta",4, xAxis170);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->SetBinContent(5,-0.01776053);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->SetBinError(1,0.005285836);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->SetBinError(2,0.005242515);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->SetBinError(3,0.006426803);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->SetBinError(4,0.008943243);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->SetBinError(5,0.008943243);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->SetMinimum(-0.1);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->SetMaximum(0.1);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->SetEntries(10);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->SetStats(0);

   ci = TColor::GetColor("#ff9933");
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->SetLineColor(ci);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->SetLineWidth(2);

   ci = TColor::GetColor("#ff9933");
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->SetMarkerColor(ci);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->SetMarkerStyle(0);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetXaxis()->SetRange(1,4);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetXaxis()->SetNdivisions(4);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetXaxis()->SetLabelFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetXaxis()->SetLabelOffset(0.02);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetXaxis()->SetLabelSize(0.05);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetXaxis()->SetTitleSize(0.06);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetXaxis()->SetTitleFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetYaxis()->SetTitle("Diff.");
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetYaxis()->SetNdivisions(505);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetYaxis()->SetLabelFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetYaxis()->SetLabelSize(0.05);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetYaxis()->SetTitleSize(0.06);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetYaxis()->SetTickLength(0.12325);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetYaxis()->SetTitleOffset(1.2);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetYaxis()->SetTitleFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetZaxis()->SetLabelFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetZaxis()->SetLabelSize(0.05);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetZaxis()->SetTitleSize(0.06);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->GetZaxis()->SetTitleFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp1__200->Draw("e2same");
   
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp2_fx3245[4] = {
   2.15,
   2.65,
   3.15,
   3.8};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp2_fy3245[4] = {
   -0.02890197,
   0.004058442,
   0.005827677,
   0.05136703};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp2_felx3245[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp2_fely3245[4] = {
   0.0032,
   0.002,
   0.0029,
   0.007};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp2_fehx3245[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp2_fehy3245[4] = {
   0.0032,
   0.002,
   0.0029,
   0.007};
   grae = new TGraphAsymmErrors(4,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp2_fx3245,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp2_fy3245,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp2_felx3245,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp2_fehx3245,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp2_fely3245,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp2_fehy3245);
   grae->SetName("wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp2");
   grae->SetTitle("CT14 Asym");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245 = new TH1F("Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245","CT14 Asym",100,1.985,3.965);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->SetMinimum(-0.1);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->SetMaximum(0.1);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->SetDirectory(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->SetStats(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->SetLineWidth(2);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->SetMarkerStyle(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetXaxis()->SetRange(1,101);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetXaxis()->SetNdivisions(4);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetXaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetXaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetYaxis()->SetTitle("Diff.");
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetYaxis()->SetNdivisions(505);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetYaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetYaxis()->SetTitleOffset(1.2);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetYaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetZaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp23245);
   
   grae->Draw("p1");
   
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp3_fx3246[4] = {
   2.15,
   2.65,
   3.15,
   3.8};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp3_fy3246[4] = {
   -0.02890197,
   0.004058442,
   0.005827677,
   0.05136703};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp3_felx3246[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp3_fely3246[4] = {
   0.009788632,
   0.01189271,
   0.01897647,
   0.03837556};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp3_fehx3246[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp3_fehy3246[4] = {
   0.01066322,
   0.01200255,
   0.0175228,
   0.03120213};
   grae = new TGraphAsymmErrors(4,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp3_fx3246,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp3_fy3246,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp3_felx3246,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp3_fehx3246,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp3_fely3246,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp3_fehy3246);
   grae->SetName("wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp3");
   grae->SetTitle("CT14 Asym");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246 = new TH1F("Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246","CT14 Asym",100,1.985,3.965);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->SetMinimum(-0.1);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->SetMaximum(0.1);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->SetDirectory(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->SetStats(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->SetLineWidth(2);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->SetMarkerStyle(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetXaxis()->SetRange(1,101);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetXaxis()->SetNdivisions(4);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetXaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetXaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetYaxis()->SetTitle("Diff.");
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetYaxis()->SetNdivisions(505);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetYaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetYaxis()->SetTitleOffset(1.2);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetYaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetZaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp33246);
   
   grae->Draw("p1");
   
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp4_fx3247[4] = {
   2.25,
   2.75,
   3.25,
   4};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp4_fy3247[4] = {
   -0.03947597,
   -0.01173056,
   -0.01281932,
   0.02657304};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp4_felx3247[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp4_fely3247[4] = {
   0.0032,
   0.002,
   0.0029,
   0.007};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp4_fehx3247[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp4_fehy3247[4] = {
   0.0032,
   0.002,
   0.0029,
   0.007};
   grae = new TGraphAsymmErrors(4,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp4_fx3247,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp4_fy3247,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp4_felx3247,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp4_fehx3247,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp4_fely3247,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp4_fehy3247);
   grae->SetName("wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp4");
   grae->SetTitle("MMHT14 Asym");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247 = new TH1F("Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247","MMHT14 Asym",100,2.075,4.175);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->SetMinimum(-0.1);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->SetMaximum(0.1);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->SetDirectory(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->SetStats(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->SetLineWidth(2);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->SetMarkerStyle(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetXaxis()->SetRange(0,101);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetXaxis()->SetNdivisions(4);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetXaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetXaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetYaxis()->SetTitle("Diff.");
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetYaxis()->SetNdivisions(505);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetYaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetYaxis()->SetTitleOffset(1.2);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetYaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetZaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp43247);
   
   grae->Draw("p1");
   
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp5_fx3248[4] = {
   2.25,
   2.75,
   3.25,
   4};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp5_fy3248[4] = {
   -0.03947597,
   -0.01173056,
   -0.01281932,
   0.02657304};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp5_felx3248[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp5_fely3248[4] = {
   0.0094254,
   0.01030067,
   0.0155895,
   0.0294625};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp5_fehx3248[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp5_fehy3248[4] = {
   0.00906558,
   0.00991985,
   0.0150238,
   0.0291465};
   grae = new TGraphAsymmErrors(4,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp5_fx3248,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp5_fy3248,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp5_felx3248,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp5_fehx3248,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp5_fely3248,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp5_fehy3248);
   grae->SetName("wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp5");
   grae->SetTitle("MMHT14 Asym");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248 = new TH1F("Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248","MMHT14 Asym",100,2.075,4.175);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->SetMinimum(-0.1);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->SetMaximum(0.1);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->SetDirectory(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->SetStats(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->SetLineWidth(2);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->SetMarkerStyle(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetXaxis()->SetRange(0,101);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetXaxis()->SetNdivisions(4);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetXaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetXaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetYaxis()->SetTitle("Diff.");
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetYaxis()->SetNdivisions(505);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetYaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetYaxis()->SetTitleOffset(1.2);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetYaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetZaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp53248);
   
   grae->Draw("p1");
   
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp6_fx3249[4] = {
   2.35,
   2.85,
   3.35,
   4.2};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp6_fy3249[4] = {
   -0.03388997,
   -0.003380558,
   -0.01311832,
   -0.003339474};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp6_felx3249[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp6_fely3249[4] = {
   0.0032,
   0.002,
   0.0029,
   0.007};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp6_fehx3249[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp6_fehy3249[4] = {
   0.0032,
   0.002,
   0.0029,
   0.007};
   grae = new TGraphAsymmErrors(4,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp6_fx3249,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp6_fy3249,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp6_felx3249,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp6_fehx3249,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp6_fely3249,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp6_fehy3249);
   grae->SetName("wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp6");
   grae->SetTitle("NNPDF30 Asym");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249 = new TH1F("Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249","NNPDF30 Asym",100,2.165,4.385);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->SetMinimum(-0.1);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->SetMaximum(0.1);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->SetDirectory(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->SetStats(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->SetLineWidth(2);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->SetMarkerStyle(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetXaxis()->SetRange(0,101);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetXaxis()->SetNdivisions(4);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetXaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetXaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetYaxis()->SetTitle("Diff.");
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetYaxis()->SetNdivisions(505);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetYaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetYaxis()->SetTitleOffset(1.2);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetYaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetZaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp63249);
   
   grae->Draw("p1");
   
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp7_fx3250[4] = {
   2.35,
   2.85,
   3.35,
   4.2};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp7_fy3250[4] = {
   -0.03388997,
   -0.003380558,
   -0.01311832,
   -0.003339474};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp7_felx3250[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp7_fely3250[4] = {
   0.0081,
   0.0091,
   0.016,
   0.0458};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp7_fehx3250[4] = {
   0,
   0,
   0,
   0};
   Double_t wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp7_fehy3250[4] = {
   0.0081,
   0.0091,
   0.016,
   0.0458};
   grae = new TGraphAsymmErrors(4,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp7_fx3250,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp7_fy3250,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp7_felx3250,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp7_fehx3250,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp7_fely3250,wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp7_fehy3250);
   grae->SetName("wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp7");
   grae->SetTitle("NNPDF30 Asym");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250 = new TH1F("Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250","NNPDF30 Asym",100,2.165,4.385);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->SetMinimum(-0.1);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->SetMaximum(0.1);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->SetDirectory(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->SetStats(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->SetLineWidth(2);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->SetMarkerStyle(0);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetXaxis()->SetRange(0,101);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetXaxis()->SetNdivisions(4);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetXaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetXaxis()->SetLabelOffset(0.02);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetXaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetXaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetXaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetYaxis()->SetTitle("Diff.");
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetYaxis()->SetNdivisions(505);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetYaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetYaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetYaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetYaxis()->SetTitleOffset(1.2);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetYaxis()->SetTitleFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetZaxis()->SetLabelFont(132);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetZaxis()->SetLabelSize(0.05);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetZaxis()->SetTitleSize(0.06);
   Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp73250);
   
   grae->Draw("p1");
   Double_t xAxis171[5] = {2, 2.5, 3, 3.5, 4.5}; 
   
   TH1F *wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201 = new TH1F("wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201","w_eta",4, xAxis171);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->SetBinContent(5,-0.01776053);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->SetBinError(1,0.01466777);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->SetBinError(2,0.01572998);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->SetBinError(3,0.01879191);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->SetBinError(4,0.03426755);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->SetBinError(5,0.03426755);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->SetMinimum(-0.1);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->SetMaximum(0.1);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->SetEntries(10);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->SetDirectory(0);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->SetFillColor(ci);

   ci = TColor::GetColor("#ffff00");
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->SetLineColor(ci);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->SetLineWidth(2);

   ci = TColor::GetColor("#ffff00");
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->SetMarkerColor(ci);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->SetMarkerStyle(0);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetXaxis()->SetTitle("#it{#eta^{#mu}}");
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetXaxis()->SetRange(1,4);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetXaxis()->SetNdivisions(4);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetXaxis()->SetLabelFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetXaxis()->SetLabelOffset(0.02);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetXaxis()->SetLabelSize(0.05);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetXaxis()->SetTitleSize(0.06);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetXaxis()->SetTitleFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetYaxis()->SetTitle("Diff.");
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetYaxis()->SetNdivisions(505);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetYaxis()->SetLabelFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetYaxis()->SetLabelSize(0.05);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetYaxis()->SetTitleSize(0.06);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetYaxis()->SetTickLength(0.12325);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetYaxis()->SetTitleOffset(1.2);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetYaxis()->SetTitleFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetZaxis()->SetLabelFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetZaxis()->SetLabelSize(0.05);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetZaxis()->SetTitleSize(0.06);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->GetZaxis()->SetTitleFont(132);
   wj_asymm_eta_fewz_8TeV_400_1001_0diffcomp0_copy__201->Draw("sameaxis");
   lowerPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}

